Ooms spectra of Frobenius maximal parabolics: strict unimodality and Euclidean log-concavity

We study the Ooms multiplicities of Frobenius maximal parabolics $W(a,b)$ of type~$A$. For $a=mb+r$ with $1\le r<b$, the Euclidean algorithm relates their potential histograms to those of the smaller algebra $W(r,b-r)$. We prove strict unimodality for every positive coprime pair: the multiplicities increase strictly to the equal central values at eigenvalues $0$ and $1$, then decrease strictly. This strengthens the recent maximal-parabolic unimodality theorem of Giaquinto, Irving, Lauve, and Mastnak. We also prove log-concavity for the unbounded families $W(mb\pm t,b)$, where $t\in\{1,2,3\}$, $b>t$, $\gcd(b,t)=1$, and $m\ge1$. These results cover every Frobenius case with smaller block at most $8$, and also smaller block $10$. For each fixed residue class, we then prove that log-concavity of the whole family is determined by finitely many initial spectra. The finite cutoff is obtained symbolically. Exact integer verification of the resulting finite lists proves strict internal log-concavity whenever the smaller block is at most $128$, with no bound on the larger block. The unrestricted log-concavity conjecture is not proved here.

==> anc/README_arxiv.txt <==
Ooms spectra of Frobenius maximal parabolics
Vincent E. Coll, Jr.

The arXiv PDF is compiled from main.tex followed by symbolic_proofs.tex.
The two documents retain their individual page and theorem numbering.
The main article is 19 pages and the proof supplement is 29 pages.

The verification directory contains the unchanged executable programs,
result records, reproduction instructions, and integrity checks from
the matching EJC package. See verification/README.md. In that README,
main.pdf and symbolic_proofs.pdf refer to the separately compiled
components that arXiv concatenates into its single PDF download.



==> anc/verification/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying manuscript when using these calculations."
title: "Ooms maximal-parabolic spectra: exact verification and symbolic calculations"
version: "EJC-1"
type: software
authors:
  - family-names: "Coll, Jr."
    given-names: "Vincent E."
    orcid: "https://orcid.org/0000-0002-5775-5522"


==> anc/verification/README.md <==
# Verification material for the Ooms-spectrum manuscript

This archive accompanies Vincent E. Coll, Jr., *Ooms spectra of Frobenius maximal parabolics: strict unimodality and Euclidean log-concavity*, and its matching mathematical supplement. The main paper is supplied separately as `main.pdf`; the mathematical supplement is supplied separately as `symbolic_proofs.pdf`.

Parts A--C of the mathematical supplement are part of the proof of Theorem 1.2. The programs here check the written symbolic calculations and perform the finite checks used in Corollary 1.6. They do not replace the symbolic finite-cutoff theorem or the proofs of the unbounded residue families.

## Contents

- `core/`: finite verification for smaller block at most 128 and associated profile/algebraic checks.
- `residue_pm1/`, `residue_pm2/`, `residue_pm3/`: checks of the corresponding parts of the mathematical supplement.
- `logs/` and `execution_results.json`: fresh output and exit codes for all eight programs.
- `environment.json`: environment of the fresh run. `source_release_environment.json` preserves the environment information from the recovered source release.
- `SHA256SUMS.txt` and `check_hashes.py`: file-integrity checks.

All eight programs completed with exit code zero. The two complete finite-spectrum constructions each verified 5,022 initial pairs, 216,868 spectra, and 26,907,036 strict internal inequalities. Their common spectrum-stream SHA-256 digest is:

    234b4a6fb3c86a8132de7816805490bda6bc4e02edf7d4e22f1ba0c65d3991c1

No floating-point value decides a mathematical inequality. These computations are not a fresh line-by-line review of the analytic proofs.

## Reproduction

Use Python 3.11 or newer and run from this directory:

    python -m pip install -r requirements.txt
    python check_hashes.py
    python run_checks.py --output ../ooms-reproduction

The output directory must not already exist and must lie outside this archive's directory. Do not use Python `-O` or `-OO`. The runner copies the programs to the new output directory before writing fresh results.

The executable source files are unchanged from the recovered version-12 verification release. Metadata and packaging have been updated to match the main paper and mathematical supplement; the stored computation records have been replaced by the fresh run.


==> anc/verification/SHA256SUMS.txt <==
7a1ec148132b1e47ffa37e06aecfafbe895eb96a7cdf3cfae73825204d286a9b  CITATION.cff
7d800047662ee0e820bebe83bc4cb6d361d5f93649ce17cb91c9b04e79b70a59  README.md
c23422c261515dc953c75af1cd9af04e881339d6dec5a13430b7603e53b84fc7  check_hashes.py
bfc24a65cb20e78f7fb920e8cf64088c69fb553e7bcb8086e24b5518f80f0e02  core/README.md
cc10dfd1a662c7a58e0d9167ba75180b2ded5d3858d914b267264d69fe96b9ce  core/additional_audit_results.json
478bc87003886dfc85ecab653568b078237057435a38e5a747c6e947fcbf639d  core/curvature_results.json
a322838f12cf7add9c2a089bf97299296605746d23419ba2add61d1fccdfa6ac  core/profile_audit_results.json
283fc1cf2f7b03da15d59fed0052be95cec7e46437ac5403f6af97d4d44c2635  core/ray_certificates.json
1c37115d422ad6fee7ce07cecb398b5bef257c2af8fbf93e9000a0ce30fd54eb  core/ray_results.json
eb69c5601392f7e0fdd66afd15373f25cf220acd4dffe4d8d13f5afad6038321  core/verify_additional.py
8402cc8153d6104d1eeb04d539cb1c559338cdc04add510e16b16451c283df3b  core/verify_curvature.py
1f038ab2d387f7dd65efc8bf063c8fd1a2f5d28319edbbd647f4b0631ee4de9e  core/verify_profiles.py
b9829ea050e9c078fc0a12684097e1cab988779d15920620cc2c27ee23f465d6  core/verify_rays.py
b6090eb0399493880af8f1d98e2271929de8cd5c16f9d32ecbdb0770d5e94926  environment.json
5d3a4663f0b8eed10eb0bcb1aedc24422b7efc1f39492e7e8b4bab53c918a913  execution_results.json
cc10dfd1a662c7a58e0d9167ba75180b2ded5d3858d914b267264d69fe96b9ce  logs/verify_additional.py.log
e49e8b3f2da61a6be9cefcdb1091bb65df3d7cd6135f05b8485490bf923350a6  logs/verify_curvature.py.log
62ac5d91e09442e290d5ebc600ab23ad42f7cefa7a76d19ca95978d07d391f08  logs/verify_note5_symbolic.py.log
a322838f12cf7add9c2a089bf97299296605746d23419ba2add61d1fccdfa6ac  logs/verify_profiles.py.log
dafbb6b39aabddc228dab8077964cc5f948a8d789f6f387c6c52dc845042698f  logs/verify_rays.py.log
f377d9c13f2495be553ed8bf1c43abb6ae2174af732bc78ab73e3f63b2c88007  logs/verify_remainder_one.py.log
8ccb6f619a1a5286c7c3e84e691ef5c8bbf79e4437c19dd66492de7a1778102d  logs/verify_remainder_three.py.log
0aede031284527d92b8c711175109c66319dae7d54ee8d8d92f211b1714f95b3  logs/verify_spectral_state.py.log
11c495c6fd22a834f03652c1be83034c9a747b39e16b60ffae0249f92e6e4a09  requirements.txt
2014c4b1d650e1e79e8c1fb12096f6b9aa7490fc882cc8a2f0208fc85cfed899  residue_pm1/README.md
f377d9c13f2495be553ed8bf1c43abb6ae2174af732bc78ab73e3f63b2c88007  residue_pm1/remainder_one_audit.json
0aede031284527d92b8c711175109c66319dae7d54ee8d8d92f211b1714f95b3  residue_pm1/spectral_state_audit.json
09db31dd4f39e4a7744fe81a0082f8ef2d72184873aade86f128130fa8e0d916  residue_pm1/verify_remainder_one.py
07f8b53630dba78499e7e13694a08045fffc795b6caa3ac2c8ed5edd32137bd9  residue_pm1/verify_spectral_state.py
5c41fe5f57e2cc6cc586c6bf083754bf49f6f28f900f3edd0104b32d61b71793  residue_pm2/README.md
4baef55a43315d7bf0dfd52fc3bba2d950fd4ebf1b9b0782768eb3468658331f  residue_pm2/proof_data.json
a9540a47c23c7b98d430a6b386befdc3d72059b701c8ed7ae0e27dfe4c6c0218  residue_pm2/symbolic_certificate.json
68ac30b6e8fdf8fe0a0ada38fcc7c30debbfb93aa4348b3d43f1ec503771f394  residue_pm2/verify_note5_symbolic.py
7d8052889767b8ded49828b604fd050533614a21ce498b48e88fc088a7721cf3  residue_pm3/README.md
4db56ee2d4697a40d6b5519ecbd6762dd6d75a82a44efb540be68016ac899c05  residue_pm3/recomputed_short_and_base_tables.json
9a214df34f6f9cc7ec38eb2a37fd9163ff0b3cc96881f7c7766fe36b0be224f7  residue_pm3/symbolic_certificates.json
c63d79e42f48fc533150574522743fab8c6081905cd41cfcb6d9c0268d5ebccc  residue_pm3/verification_output.json
ceb84ae28355868981de2d9e080fa4f3a93e0a5bde6c88e525a35b7ad09d3f10  residue_pm3/verify_remainder_three.py
8103fd8333ceb930098dd265b06840133dee8229fafd49820cb2a863554d928b  run_checks.py
815eab0c5594232ed95ed671752d549c35f721c0429dced14a37fc3d0c90ca3f  source_release_environment.json


==> anc/verification/check_hashes.py <==
#!/usr/bin/env python3
"""Check every file declared in this release's SHA256SUMS.txt."""
from pathlib import Path
import hashlib, sys
root = Path(__file__).resolve().parent
manifest = root / "SHA256SUMS.txt"
failed = []; total = 0
for row in manifest.read_text(encoding="utf-8").splitlines():
    if not row.strip():
        continue
    digest, name = row.split(maxsplit=1)
    path = (root / name).resolve()
    if not path.is_relative_to(root):
        failed.append(f"unsafe path: {name}"); continue
    total += 1
    if not path.is_file():
        failed.append(f"missing: {name}")
    elif hashlib.sha256(path.read_bytes()).hexdigest() != digest:
        failed.append(f"mismatch: {name}")
if failed:
    print("\n".join(failed)); sys.exit(1)
print(f"PASS: {total} declared files have matching SHA-256 hashes.")


==> anc/verification/core/README.md <==
The exhaustive checks for Corollary 1.6 are verify_rays.py followed by verify_curvature.py. The other two programs are auxiliary checks on statements proved analytically in the manuscript. Run the root-level runner to preserve the supplied records.


==> anc/verification/core/additional_audit_results.json <==
{
  "status": "PASS",
  "scope": "Additional finite audits of the cited geometric input and derived lifting identities, not proofs of their unbounded assertions.",
  "arithmetic": "Python integers; the Kirillov determinant is checked in the verified prime field F_1000003.",
  "counts": {
    "formal_matrix_conservation_identities": 2,
    "vertexwise_lifting_cases": 2261,
    "vertexwise_potential_comparisons": 221823,
    "actual_zero_enlargements": 323,
    "kirillov_nonsingularity_tests": 45,
    "explicit_basis_eigenvalues": 2806,
    "matrix_position_principal_equations": 2477
  },
  "audit_digest_sha256": "339a3c8c2a3ca909c76a70849d7a7d1a9d68489d9d28d4a742ef89d580ba09cc",
  "elapsed_seconds": 0.39
}


==> anc/verification/core/curvature_results.json <==
{
  "status": "PASS",
  "strict_internal_log_concavity": true,
  "counts": {
    "edge_profile_inequalities": 201802,
    "edge_profiles": 5022,
    "finite_spectral_states": 216868,
    "coefficient_inequalities": 26907036,
    "central_curvature_checks": 105923,
    "edge_value_checks": 206824
  },
  "spectrum_stream_sha256": "234b4a6fb3c86a8132de7816805490bda6bc4e02edf7d4e22f1ba0c65d3991c1",
  "independent_spectrum_streams_agree": true,
  "arithmetic": "Python arbitrary-precision integers",
  "elapsed_seconds": 29.772
}


==> anc/verification/core/profile_audit_results.json <==
{
  "status": "PASS",
  "scope": "Finite audit of algebraically proved identities; not the proof of unrestricted log-concavity.",
  "all_parent_words_through_length": 10,
  "child_updates_through_length": 11,
  "arithmetic": "Python arbitrary-precision integers only",
  "counts": {
    "states": 2047,
    "positive_difference_entries": 20481,
    "positive_reconstruction_identities": 2047,
    "linear_compatibility_identities": 2047,
    "skew_identities": 2047,
    "child_updates": 4094,
    "increment_support_coefficients": 45056,
    "independent_meander_spectra": 255,
    "meander_vertices": 6560,
    "direct_matrix_locations": 161925,
    "independent_ideal_filter_enumerations": 127,
    "two_sided_coefficient_bounds": 20480,
    "run_capping_identities": 10208
  },
  "spectrum_stream_sha256": "561ad78c1c90677e23419c9396655ca933dd3eaebbef52338d462b3651e65777",
  "elapsed_seconds": 2.645
}


==> anc/verification/core/ray_certificates.json <==
[
  {
    "s": 1,
    "b": 1,
    "ell": 1,
    "cutoff": 6,
    "states": 7,
    "inequalities": 42,
    "minimum_defect": 1
  },
  {
    "s": 1,
    "b": 2,
    "ell": 2,
    "cutoff": 8,
    "states": 9,
    "inequalities": 90,
    "minimum_defect": 2
  },
  {
    "s": 1,
    "b": 3,
    "ell": 3,
    "cutoff": 10,
    "states": 11,
    "inequalities": 154,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 3,
    "ell": 3,
    "cutoff": 10,
    "states": 11,
    "inequalities": 154,
    "minimum_defect": 4
  },
  {
    "s": 1,
    "b": 4,
    "ell": 4,
    "cutoff": 12,
    "states": 13,
    "inequalities": 234,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 4,
    "ell": 4,
    "cutoff": 12,
    "states": 13,
    "inequalities": 234,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 5,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 5,
    "ell": 4,
    "cutoff": 12,
    "states": 13,
    "inequalities": 234,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 5,
    "ell": 4,
    "cutoff": 12,
    "states": 13,
    "inequalities": 234,
    "minimum_defect": 8
  },
  {
    "s": 4,
    "b": 5,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 6,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 6,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 7,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 7,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 7,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 7,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 7,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 7,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 8,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 8,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 8,
    "ell": 5,
    "cutoff": 14,
    "states": 15,
    "inequalities": 330,
    "minimum_defect": 13
  },
  {
    "s": 7,
    "b": 8,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 9,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 9,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 9,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 9,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 9,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 9,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 10,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 10,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 10,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 10,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 11,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 11,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 11,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 11,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 11,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 11,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 11,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 12
  },
  {
    "s": 8,
    "b": 11,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 11,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 11,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 12,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 12,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 12,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 12,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 13,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 13,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 13,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 13,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 13,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 13,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 13,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 7
  },
  {
    "s": 8,
    "b": 13,
    "ell": 6,
    "cutoff": 16,
    "states": 17,
    "inequalities": 442,
    "minimum_defect": 19
  },
  {
    "s": 9,
    "b": 13,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 13,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 13,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 6
  },
  {
    "s": 12,
    "b": 13,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 14,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 14,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 14,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 14,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 12
  },
  {
    "s": 11,
    "b": 14,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 14,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 15,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 15,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 15,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 15,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 15,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 7
  },
  {
    "s": 11,
    "b": 15,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 15,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 6
  },
  {
    "s": 14,
    "b": 15,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 16,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 16,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 16,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 16,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 16,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 16,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 16,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 15,
    "b": 16,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 17,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 17,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 17,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 17,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 17,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 17,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 10,
    "b": 17,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 12
  },
  {
    "s": 12,
    "b": 17,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 14,
    "b": 17,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 11
  },
  {
    "s": 15,
    "b": 17,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 17,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 18,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 18,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 18,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 18,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 18
  },
  {
    "s": 13,
    "b": 18,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 17
  },
  {
    "s": 17,
    "b": 18,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 19,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 19,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 19,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 19,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 19,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 19,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 19,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 19,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 19,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 19,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 11,
    "b": 19,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 17
  },
  {
    "s": 12,
    "b": 19,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 19,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 14,
    "b": 19,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 19,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 19,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 19,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 18,
    "b": 19,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 20,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 20,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 20,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 20,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 20,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 20,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 12
  },
  {
    "s": 17,
    "b": 20,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 20,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 21,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 21,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 21,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 21,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 21,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 18
  },
  {
    "s": 10,
    "b": 21,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 21,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 13,
    "b": 21,
    "ell": 7,
    "cutoff": 18,
    "states": 19,
    "inequalities": 570,
    "minimum_defect": 26
  },
  {
    "s": 16,
    "b": 21,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 21,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 19,
    "b": 21,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 20,
    "b": 21,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 22,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 22,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 22,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 22,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 22,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 22,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 22,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 22,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 22,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 21,
    "b": 22,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 23,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 23,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 23,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 23,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 23,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 23,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 11
  },
  {
    "s": 10,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 23,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 12,
    "b": 23,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 13,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 14,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 18
  },
  {
    "s": 15,
    "b": 23,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 12
  },
  {
    "s": 16,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 23,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 18,
    "b": 23,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 17
  },
  {
    "s": 19,
    "b": 23,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 20,
    "b": 23,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 21,
    "b": 23,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 22,
    "b": 23,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 24,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 24,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 24,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 24,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 24,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 24,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 8
  },
  {
    "s": 19,
    "b": 24,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 24,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 25,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 25,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 25,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 25,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 25,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 25,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 25,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 25,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 14,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 17
  },
  {
    "s": 16,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 17
  },
  {
    "s": 17,
    "b": 25,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 18,
    "b": 25,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 25,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 21,
    "b": 25,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 22,
    "b": 25,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 25,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 24,
    "b": 25,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 26,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 26,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 26,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 26,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 26,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 26,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 26,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 26,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 19,
    "b": 26,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 15
  },
  {
    "s": 21,
    "b": 26,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 26,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 25,
    "b": 26,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 27,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 27,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 27,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 27,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 27,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 27,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 27,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 27,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 27,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 14,
    "b": 27,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 7
  },
  {
    "s": 16,
    "b": 27,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 27,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 27,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 15
  },
  {
    "s": 20,
    "b": 27,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 27,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 27,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 25,
    "b": 27,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 26,
    "b": 27,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 28,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 28,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 28,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 12
  },
  {
    "s": 9,
    "b": 28,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 28,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 28,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 15,
    "b": 28,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 28,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 18
  },
  {
    "s": 19,
    "b": 28,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 28,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 17
  },
  {
    "s": 25,
    "b": 28,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 27,
    "b": 28,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 29,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 29,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 29,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 29,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 29,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 29,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 29,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 29,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 29,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 17
  },
  {
    "s": 12,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 29,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 29,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 29,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 7
  },
  {
    "s": 16,
    "b": 29,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 15
  },
  {
    "s": 18,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 25
  },
  {
    "s": 19,
    "b": 29,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 20,
    "b": 29,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 29,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 24
  },
  {
    "s": 22,
    "b": 29,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 29,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 29,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 25,
    "b": 29,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 29,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 27,
    "b": 29,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 28,
    "b": 29,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 30,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 1
  },
  {
    "s": 7,
    "b": 30,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 30,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 30,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 30,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 30,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 24
  },
  {
    "s": 23,
    "b": 30,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 30,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 31,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 31,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 31,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 10,
    "b": 31,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 31,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 31,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 16
  },
  {
    "s": 14,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 31,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 31,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 7
  },
  {
    "s": 17,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 17
  },
  {
    "s": 18,
    "b": 31,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 31,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 24
  },
  {
    "s": 20,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 17
  },
  {
    "s": 21,
    "b": 31,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 22,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 23,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 31,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 27,
    "b": 31,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 28,
    "b": 31,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 31,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 30,
    "b": 31,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 32,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 32,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 32,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 32,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 32,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 32,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 32,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 32,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 32,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 32,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 32,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 23,
    "b": 32,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 32,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 27,
    "b": 32,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 32,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 31,
    "b": 32,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 33,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 33,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 33,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 33,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 33,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 33,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 14,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 33,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 33,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 20,
    "b": 33,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 18
  },
  {
    "s": 23,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 33,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 33,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 28,
    "b": 33,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 29,
    "b": 33,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 31,
    "b": 33,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 32,
    "b": 33,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 34,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 34,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 34,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 34,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 34,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 34,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 34,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 25
  },
  {
    "s": 15,
    "b": 34,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 34,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 21,
    "b": 34,
    "ell": 8,
    "cutoff": 20,
    "states": 21,
    "inequalities": 714,
    "minimum_defect": 34
  },
  {
    "s": 23,
    "b": 34,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 25,
    "b": 34,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 27,
    "b": 34,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 34,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 34,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 33,
    "b": 34,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 35,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 35,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 35,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 35,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 35,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 35,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 35,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 35,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 12,
    "b": 35,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 35,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 35,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 35,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 18,
    "b": 35,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 35,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 35,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 23,
    "b": 35,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 12
  },
  {
    "s": 24,
    "b": 35,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 35,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 35,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 35,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 35,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 32,
    "b": 35,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 33,
    "b": 35,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 34,
    "b": 35,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 36,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 36,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 36,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 19,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 23,
    "b": 36,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 36,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 31,
    "b": 36,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 35,
    "b": 36,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 37,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 37,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 37,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 37,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 37,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 37,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 37,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 9
  },
  {
    "s": 12,
    "b": 37,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 14,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 17
  },
  {
    "s": 15,
    "b": 37,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 16,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 18,
    "b": 37,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 37,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 7
  },
  {
    "s": 20,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 21,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 37,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 25
  },
  {
    "s": 24,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 25,
    "b": 37,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 27,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 28,
    "b": 37,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 37,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 24
  },
  {
    "s": 30,
    "b": 37,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 37,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 32,
    "b": 37,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 37,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 34,
    "b": 37,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 35,
    "b": 37,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 36,
    "b": 37,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 38,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 38,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 38,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 9,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 38,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 38,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 38,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 18
  },
  {
    "s": 25,
    "b": 38,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 12
  },
  {
    "s": 27,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 29,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 38,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 33,
    "b": 38,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 35,
    "b": 38,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 37,
    "b": 38,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 39,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 39,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 39,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 39,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 39,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 39,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 39,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 39,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 14,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 16,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 17,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 19,
    "b": 39,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 20,
    "b": 39,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 7
  },
  {
    "s": 22,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 39,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 24
  },
  {
    "s": 28,
    "b": 39,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 39,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 39,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 32,
    "b": 39,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 34,
    "b": 39,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 35,
    "b": 39,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 37,
    "b": 39,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 38,
    "b": 39,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 40,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 40,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 40,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 40,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 40,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 21,
    "b": 40,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 23,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 27,
    "b": 40,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 40,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 31,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 33,
    "b": 40,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 40,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 39,
    "b": 40,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 41,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 41,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 41,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 41,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 41,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 41,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 41,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 41,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 41,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 11
  },
  {
    "s": 10,
    "b": 41,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 12,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 41,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 14,
    "b": 41,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 16,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 7
  },
  {
    "s": 18,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 41,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 41,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 41,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 7
  },
  {
    "s": 22,
    "b": 41,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 24
  },
  {
    "s": 24,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 25,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 24
  },
  {
    "s": 26,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 27,
    "b": 41,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 12
  },
  {
    "s": 28,
    "b": 41,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 13
  },
  {
    "s": 30,
    "b": 41,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 31,
    "b": 41,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 32,
    "b": 41,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 33,
    "b": 41,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 34,
    "b": 41,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 35,
    "b": 41,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 36,
    "b": 41,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 41,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 38,
    "b": 41,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 39,
    "b": 41,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 40,
    "b": 41,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 42,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 42,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 42,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 42,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 42,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 42,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 42,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 43,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 43,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 43,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 43,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 43,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 43,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 43,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 43,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 12,
    "b": 43,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 43,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 43,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 43,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 18,
    "b": 43,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 43,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 43,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 22,
    "b": 43,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 7
  },
  {
    "s": 23,
    "b": 43,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 24,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 43,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 26,
    "b": 43,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 18
  },
  {
    "s": 27,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 28,
    "b": 43,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 29,
    "b": 43,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 30,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 43,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 32,
    "b": 43,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 33,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 34,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 35,
    "b": 43,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 36,
    "b": 43,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 43,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 38,
    "b": 43,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 39,
    "b": 43,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 40,
    "b": 43,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 41,
    "b": 43,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 42,
    "b": 43,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 44,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 44,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 44,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 44,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 44,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 44,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 44,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 44,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 44,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 44,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 44,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 25,
    "b": 44,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 44,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 29,
    "b": 44,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 12
  },
  {
    "s": 31,
    "b": 44,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 35,
    "b": 44,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 37,
    "b": 44,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 39,
    "b": 44,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 41,
    "b": 44,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 43,
    "b": 44,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 45,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 45,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 45,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 45,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 18
  },
  {
    "s": 11,
    "b": 45,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 45,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 19,
    "b": 45,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 22,
    "b": 45,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 45,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 7
  },
  {
    "s": 26,
    "b": 45,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 28,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 25
  },
  {
    "s": 29,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 31,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 32,
    "b": 45,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 34,
    "b": 45,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 45,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 38,
    "b": 45,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 41,
    "b": 45,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 43,
    "b": 45,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 44,
    "b": 45,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 46,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 46,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 46,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 46,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 15,
    "b": 46,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 46,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 19,
    "b": 46,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 14
  },
  {
    "s": 21,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 25,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 46,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 29,
    "b": 46,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 22
  },
  {
    "s": 31,
    "b": 46,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 33,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 35,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 46,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 39,
    "b": 46,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 46,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 43,
    "b": 46,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 45,
    "b": 46,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 47,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 47,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 47,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 47,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 47,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 47,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 25
  },
  {
    "s": 14,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 47,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 16,
    "b": 47,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 18,
    "b": 47,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 47,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 47,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 24,
    "b": 47,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 47,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 26,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 28,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 47,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 33
  },
  {
    "s": 30,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 31,
    "b": 47,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 12
  },
  {
    "s": 32,
    "b": 47,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 34,
    "b": 47,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 32
  },
  {
    "s": 35,
    "b": 47,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 36,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 47,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 38,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 39,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 40,
    "b": 47,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 42,
    "b": 47,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 47,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 44,
    "b": 47,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 45,
    "b": 47,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 46,
    "b": 47,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 48,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 23,
    "b": 48,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 25,
    "b": 48,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 29,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 18
  },
  {
    "s": 31,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 35,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 48,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 48,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 47,
    "b": 48,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 49,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 49,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 49,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 49,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 49,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 10,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 49,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 12,
    "b": 49,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 49,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 49,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 18,
    "b": 49,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 19,
    "b": 49,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 20,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 22,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 23,
    "b": 49,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 49,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 49,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 7
  },
  {
    "s": 26,
    "b": 49,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 27,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 30,
    "b": 49,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 32
  },
  {
    "s": 31,
    "b": 49,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 32
  },
  {
    "s": 32,
    "b": 49,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 33,
    "b": 49,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 34,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 36,
    "b": 49,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 49,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 38,
    "b": 49,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 39,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 40,
    "b": 49,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 41,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 43,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 44,
    "b": 49,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 45,
    "b": 49,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 46,
    "b": 49,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 49,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 48,
    "b": 49,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 50,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 50,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 50,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 50,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 50,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 21,
    "b": 50,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 23
  },
  {
    "s": 23,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 50,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 32
  },
  {
    "s": 31,
    "b": 50,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 32
  },
  {
    "s": 33,
    "b": 50,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 12
  },
  {
    "s": 37,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 39,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 50,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 50,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 50,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 49,
    "b": 50,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 51,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 51,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 51,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 51,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 51,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 51,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 51,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 14,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 17
  },
  {
    "s": 16,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 22,
    "b": 51,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 51,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 26,
    "b": 51,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 7
  },
  {
    "s": 28,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 29,
    "b": 51,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 32,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 35,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 37,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 38,
    "b": 51,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 40,
    "b": 51,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 41,
    "b": 51,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 43,
    "b": 51,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 44,
    "b": 51,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 46,
    "b": 51,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 51,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 49,
    "b": 51,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 50,
    "b": 51,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 52,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 52,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 52,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 52,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 9,
    "b": 52,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 52,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 52,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 52,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 52,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 21,
    "b": 52,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 52,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 52,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 27,
    "b": 52,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 29,
    "b": 52,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 31,
    "b": 52,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 33,
    "b": 52,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 35,
    "b": 52,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 52,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 41,
    "b": 52,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 43,
    "b": 52,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 45,
    "b": 52,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 47,
    "b": 52,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 52,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 51,
    "b": 52,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 53,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 53,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 53,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 53,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 53,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 53,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 14,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 53,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 16,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 53,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 18,
    "b": 53,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 20,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 21,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 22,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 23,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 24,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 53,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 53,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 27,
    "b": 53,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 7
  },
  {
    "s": 28,
    "b": 53,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 30,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 32,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 18
  },
  {
    "s": 33,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 25
  },
  {
    "s": 34,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 35,
    "b": 53,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 12
  },
  {
    "s": 36,
    "b": 53,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 38,
    "b": 53,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 39,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 40,
    "b": 53,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 41,
    "b": 53,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 42,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 44,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 45,
    "b": 53,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 46,
    "b": 53,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 47,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 48,
    "b": 53,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 49,
    "b": 53,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 50,
    "b": 53,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 11
  },
  {
    "s": 51,
    "b": 53,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 52,
    "b": 53,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 54,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 54,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 54,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 54,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 54,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 35,
    "b": 54,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 54,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 54,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 54,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 49,
    "b": 54,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 54,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 55,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 55,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 55,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 55,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 55,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 55,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 55,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 55,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 12,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 55,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 55,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 17,
    "b": 55,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 18,
    "b": 55,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 55,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 55,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 33
  },
  {
    "s": 23,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 24,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 26,
    "b": 55,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 55,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 28,
    "b": 55,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 7
  },
  {
    "s": 29,
    "b": 55,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 31,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 32,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 34,
    "b": 55,
    "ell": 9,
    "cutoff": 22,
    "states": 23,
    "inequalities": 874,
    "minimum_defect": 43
  },
  {
    "s": 36,
    "b": 55,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 37,
    "b": 55,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 38,
    "b": 55,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 39,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 41,
    "b": 55,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 42,
    "b": 55,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 43,
    "b": 55,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 46,
    "b": 55,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 55,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 48,
    "b": 55,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 49,
    "b": 55,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 51,
    "b": 55,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 52,
    "b": 55,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 53,
    "b": 55,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 54,
    "b": 55,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 56,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 56,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 56,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 56,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 56,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 56,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 17,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 8
  },
  {
    "s": 19,
    "b": 56,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 56,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 56,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 56,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 31,
    "b": 56,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 33,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 56,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 12
  },
  {
    "s": 39,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 41,
    "b": 56,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 43,
    "b": 56,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 45,
    "b": 56,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 56,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 51,
    "b": 56,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 53,
    "b": 56,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 11
  },
  {
    "s": 55,
    "b": 56,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 57,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 57,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 57,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 57,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 14,
    "b": 57,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 22,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 25,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 26,
    "b": 57,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 28,
    "b": 57,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 57,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 7
  },
  {
    "s": 31,
    "b": 57,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 32,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 34,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 35,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 37,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 40,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 43,
    "b": 57,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 44,
    "b": 57,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 46,
    "b": 57,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 47,
    "b": 57,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 49,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 50,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 52,
    "b": 57,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 53,
    "b": 57,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 55,
    "b": 57,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 6
  },
  {
    "s": 56,
    "b": 57,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 58,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 58,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 58,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 58,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 58,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 58,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 58,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 58,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 58,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 25,
    "b": 58,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 33,
    "b": 58,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 35,
    "b": 58,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 18
  },
  {
    "s": 37,
    "b": 58,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 39,
    "b": 58,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 41,
    "b": 58,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 12
  },
  {
    "s": 43,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 45,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 47,
    "b": 58,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 49,
    "b": 58,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 51,
    "b": 58,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 53,
    "b": 58,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 55,
    "b": 58,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 58,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 59,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 59,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 59,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 59,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 59,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 59,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 59,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 10,
    "b": 59,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 12,
    "b": 59,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 14,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 59,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 59,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 18,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 59,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 20,
    "b": 59,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 21,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 22,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 24,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 26,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 27,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 28,
    "b": 59,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 59,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 2
  },
  {
    "s": 30,
    "b": 59,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 7
  },
  {
    "s": 31,
    "b": 59,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 32,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 34,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 35,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 36,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 37,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 38,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 39,
    "b": 59,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 12
  },
  {
    "s": 40,
    "b": 59,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 59,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 42,
    "b": 59,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 43,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 44,
    "b": 59,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 45,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 46,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 47,
    "b": 59,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 48,
    "b": 59,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 49,
    "b": 59,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 50,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 51,
    "b": 59,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 52,
    "b": 59,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 53,
    "b": 59,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 54,
    "b": 59,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 55,
    "b": 59,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 56,
    "b": 59,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 11
  },
  {
    "s": 57,
    "b": 59,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 6
  },
  {
    "s": 58,
    "b": 59,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 60,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 1
  },
  {
    "s": 7,
    "b": 60,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 60,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 60,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 25
  },
  {
    "s": 17,
    "b": 60,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 60,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 60,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 29,
    "b": 60,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 31,
    "b": 60,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 37,
    "b": 60,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 33
  },
  {
    "s": 41,
    "b": 60,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 43,
    "b": 60,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 47,
    "b": 60,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 49,
    "b": 60,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 53,
    "b": 60,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 60,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 61,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 61,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 61,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 61,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 61,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 61,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 61,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 61,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 12,
    "b": 61,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 61,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 18,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 61,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 61,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 24,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 26,
    "b": 61,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 61,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 30,
    "b": 61,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 2
  },
  {
    "s": 31,
    "b": 61,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 7
  },
  {
    "s": 32,
    "b": 61,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 33,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 34,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 35,
    "b": 61,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 36,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 37,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 38,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 25
  },
  {
    "s": 39,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 40,
    "b": 61,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 41,
    "b": 61,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 42,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 43,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 44,
    "b": 61,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 45,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 46,
    "b": 61,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 48,
    "b": 61,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 49,
    "b": 61,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 50,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 51,
    "b": 61,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 52,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 53,
    "b": 61,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 54,
    "b": 61,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 55,
    "b": 61,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 56,
    "b": 61,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 61,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 58,
    "b": 61,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 59,
    "b": 61,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 6
  },
  {
    "s": 60,
    "b": 61,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 62,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 62,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 62,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 62,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 62,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 62,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 19,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 62,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 62,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 25,
    "b": 62,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 62,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 29,
    "b": 62,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 33,
    "b": 62,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 35,
    "b": 62,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 37,
    "b": 62,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 39,
    "b": 62,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 62,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 12
  },
  {
    "s": 43,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 45,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 62,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 51,
    "b": 62,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 53,
    "b": 62,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 55,
    "b": 62,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 62,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 59,
    "b": 62,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 11
  },
  {
    "s": 61,
    "b": 62,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 63,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 63,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 63,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 63,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 12
  },
  {
    "s": 8,
    "b": 63,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 63,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 63,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 63,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 19,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 63,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 63,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 26,
    "b": 63,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 29,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 63,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 2
  },
  {
    "s": 32,
    "b": 63,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 7
  },
  {
    "s": 34,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 63,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 38,
    "b": 63,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 18
  },
  {
    "s": 40,
    "b": 63,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 41,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 44,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 46,
    "b": 63,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 20
  },
  {
    "s": 47,
    "b": 63,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 50,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 52,
    "b": 63,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 63,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 55,
    "b": 63,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 58,
    "b": 63,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 59,
    "b": 63,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 61,
    "b": 63,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 6
  },
  {
    "s": 62,
    "b": 63,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 64,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 64,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 64,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 64,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 64,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 64,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 64,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 64,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 64,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 21,
    "b": 64,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 25,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 27,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 29,
    "b": 64,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 64,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 33,
    "b": 64,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 35,
    "b": 64,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 39,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 41,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 43,
    "b": 64,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 45,
    "b": 64,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 20
  },
  {
    "s": 47,
    "b": 64,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 49,
    "b": 64,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 51,
    "b": 64,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 64,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 55,
    "b": 64,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 64,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 59,
    "b": 64,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 61,
    "b": 64,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 63,
    "b": 64,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 65,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 65,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 65,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 65,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 65,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 65,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 12,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 14,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 17
  },
  {
    "s": 16,
    "b": 65,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 18,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 14
  },
  {
    "s": 21,
    "b": 65,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 22,
    "b": 65,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 24,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 13
  },
  {
    "s": 27,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 28,
    "b": 65,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 65,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 65,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 65,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 2
  },
  {
    "s": 33,
    "b": 65,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 7
  },
  {
    "s": 34,
    "b": 65,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 36,
    "b": 65,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 37,
    "b": 65,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 38,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 42,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 43,
    "b": 65,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 12
  },
  {
    "s": 44,
    "b": 65,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 46,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 20
  },
  {
    "s": 47,
    "b": 65,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 48,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 49,
    "b": 65,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 51,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 53,
    "b": 65,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 54,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 56,
    "b": 65,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 57,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 58,
    "b": 65,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 59,
    "b": 65,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 61,
    "b": 65,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 65,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 11
  },
  {
    "s": 63,
    "b": 65,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 6
  },
  {
    "s": 64,
    "b": 65,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 66,
    "ell": 66,
    "cutoff": 136,
    "states": 137,
    "inequalities": 36442,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 66,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 66,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 66,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 66,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 66,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 66,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 66,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 29,
    "b": 66,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 31,
    "b": 66,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 66,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 66,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 41,
    "b": 66,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 43,
    "b": 66,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 47,
    "b": 66,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 49,
    "b": 66,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 53,
    "b": 66,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 59,
    "b": 66,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 61,
    "b": 66,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 66,
    "ell": 66,
    "cutoff": 136,
    "states": 137,
    "inequalities": 36442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 67,
    "ell": 67,
    "cutoff": 138,
    "states": 139,
    "inequalities": 37530,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 67,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 67,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 67,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 67,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 10,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 12,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 14,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 16,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 67,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 18,
    "b": 67,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 19,
    "b": 67,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 20,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 67,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 67,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 67,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 27,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 28,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 30,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 67,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 33,
    "b": 67,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 2
  },
  {
    "s": 34,
    "b": 67,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 7
  },
  {
    "s": 35,
    "b": 67,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 36,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 37,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 38,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 39,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 40,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 41,
    "b": 67,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 42,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 44,
    "b": 67,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 45,
    "b": 67,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 46,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 47,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 48,
    "b": 67,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 67,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 50,
    "b": 67,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 52,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 53,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 54,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 67,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 56,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 67,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 58,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 67,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 60,
    "b": 67,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 67,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 63,
    "b": 67,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 64,
    "b": 67,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 67,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 6
  },
  {
    "s": 66,
    "b": 67,
    "ell": 67,
    "cutoff": 138,
    "states": 139,
    "inequalities": 37530,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 68,
    "ell": 68,
    "cutoff": 140,
    "states": 141,
    "inequalities": 38634,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 68,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 68,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 68,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 68,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 68,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 21,
    "b": 68,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 68,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 25,
    "b": 68,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 27,
    "b": 68,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 29,
    "b": 68,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 33,
    "b": 68,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 35,
    "b": 68,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 11
  },
  {
    "s": 37,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 39,
    "b": 68,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 68,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 18
  },
  {
    "s": 43,
    "b": 68,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 45,
    "b": 68,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 12
  },
  {
    "s": 47,
    "b": 68,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 49,
    "b": 68,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 53,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 68,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 57,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 59,
    "b": 68,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 68,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 63,
    "b": 68,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 65,
    "b": 68,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 11
  },
  {
    "s": 67,
    "b": 68,
    "ell": 68,
    "cutoff": 140,
    "states": 141,
    "inequalities": 38634,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 69,
    "ell": 69,
    "cutoff": 142,
    "states": 143,
    "inequalities": 39754,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 69,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 69,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 69,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 69,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 18
  },
  {
    "s": 10,
    "b": 69,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 69,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 69,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 69,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 20,
    "b": 69,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 22,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 25,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 28,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 29,
    "b": 69,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 31,
    "b": 69,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 32,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 34,
    "b": 69,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 2
  },
  {
    "s": 35,
    "b": 69,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 7
  },
  {
    "s": 37,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 38,
    "b": 69,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 40,
    "b": 69,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 41,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 25
  },
  {
    "s": 44,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 47,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 49,
    "b": 69,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 50,
    "b": 69,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 52,
    "b": 69,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 53,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 55,
    "b": 69,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 56,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 58,
    "b": 69,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 59,
    "b": 69,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 61,
    "b": 69,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 62,
    "b": 69,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 64,
    "b": 69,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 69,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 67,
    "b": 69,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 6
  },
  {
    "s": 68,
    "b": 69,
    "ell": 69,
    "cutoff": 142,
    "states": 143,
    "inequalities": 39754,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 70,
    "ell": 70,
    "cutoff": 144,
    "states": 145,
    "inequalities": 40890,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 70,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 70,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 70,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 70,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 70,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 19,
    "b": 70,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 70,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 27,
    "b": 70,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 70,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 12
  },
  {
    "s": 31,
    "b": 70,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 70,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 70,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 39,
    "b": 70,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 70,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 20
  },
  {
    "s": 43,
    "b": 70,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 70,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 51,
    "b": 70,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 70,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 57,
    "b": 70,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 59,
    "b": 70,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 70,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 70,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 69,
    "b": 70,
    "ell": 70,
    "cutoff": 144,
    "states": 145,
    "inequalities": 40890,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 71,
    "ell": 71,
    "cutoff": 146,
    "states": 147,
    "inequalities": 42042,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 71,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 71,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 71,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 71,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 71,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 12,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 71,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 71,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 16,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 17,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 18,
    "b": 71,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 20,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 21,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 23
  },
  {
    "s": 22,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 23,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 24,
    "b": 71,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 25,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 27,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 22
  },
  {
    "s": 28,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 30,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 31,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 32,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 34,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 71,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 2
  },
  {
    "s": 36,
    "b": 71,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 7
  },
  {
    "s": 37,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 38,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 39,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 40,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 42,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 43,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 44,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 45,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 46,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 47,
    "b": 71,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 12
  },
  {
    "s": 48,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 50,
    "b": 71,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 51,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 52,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 53,
    "b": 71,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 54,
    "b": 71,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 55,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 56,
    "b": 71,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 57,
    "b": 71,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 58,
    "b": 71,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 60,
    "b": 71,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 61,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 71,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 64,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 71,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 66,
    "b": 71,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 67,
    "b": 71,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 68,
    "b": 71,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 11
  },
  {
    "s": 69,
    "b": 71,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 6
  },
  {
    "s": 70,
    "b": 71,
    "ell": 71,
    "cutoff": 146,
    "states": 147,
    "inequalities": 42042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 72,
    "ell": 72,
    "cutoff": 148,
    "states": 149,
    "inequalities": 43210,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 72,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 72,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 72,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 72,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 25,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 72,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 72,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 72,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 72,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 11
  },
  {
    "s": 41,
    "b": 72,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 72,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 53,
    "b": 72,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 55,
    "b": 72,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 72,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 65,
    "b": 72,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 67,
    "b": 72,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 71,
    "b": 72,
    "ell": 72,
    "cutoff": 148,
    "states": 149,
    "inequalities": 43210,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 73,
    "ell": 73,
    "cutoff": 150,
    "states": 151,
    "inequalities": 44394,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 73,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 73,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 73,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 73,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 73,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 73,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 12,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 25
  },
  {
    "s": 14,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 18,
    "b": 73,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 21,
    "b": 73,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 24,
    "b": 73,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 73,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 26,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 73,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 28,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 29,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 30,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 31,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 32,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 34,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 73,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 36,
    "b": 73,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 2
  },
  {
    "s": 37,
    "b": 73,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 7
  },
  {
    "s": 38,
    "b": 73,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 39,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 40,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 42,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 43,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 44,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 18
  },
  {
    "s": 45,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 33
  },
  {
    "s": 46,
    "b": 73,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 47,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 48,
    "b": 73,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 49,
    "b": 73,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 50,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 51,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 52,
    "b": 73,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 53,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 54,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 55,
    "b": 73,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 56,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 57,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 58,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 59,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 60,
    "b": 73,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 61,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 73,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 63,
    "b": 73,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 64,
    "b": 73,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 73,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 66,
    "b": 73,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 67,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 68,
    "b": 73,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 17
  },
  {
    "s": 69,
    "b": 73,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 70,
    "b": 73,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 71,
    "b": 73,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 6
  },
  {
    "s": 72,
    "b": 73,
    "ell": 73,
    "cutoff": 150,
    "states": 151,
    "inequalities": 44394,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 74,
    "ell": 74,
    "cutoff": 152,
    "states": 153,
    "inequalities": 45594,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 74,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 74,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 74,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 74,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 74,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 23,
    "b": 74,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 74,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 27,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 74,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 74,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 33,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 39,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 74,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 45,
    "b": 74,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 49,
    "b": 74,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 12
  },
  {
    "s": 51,
    "b": 74,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 74,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 57,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 74,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 61,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 63,
    "b": 74,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 65,
    "b": 74,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 67,
    "b": 74,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 69,
    "b": 74,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 71,
    "b": 74,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 11
  },
  {
    "s": 73,
    "b": 74,
    "ell": 74,
    "cutoff": 152,
    "states": 153,
    "inequalities": 45594,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 75,
    "ell": 75,
    "cutoff": 154,
    "states": 155,
    "inequalities": 46810,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 75,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 75,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 75,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 75,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 75,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 75,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 22,
    "b": 75,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 23,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 28,
    "b": 75,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 75,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 31,
    "b": 75,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 21
  },
  {
    "s": 32,
    "b": 75,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 34,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 75,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 2
  },
  {
    "s": 38,
    "b": 75,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 7
  },
  {
    "s": 41,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 75,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 44,
    "b": 75,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 46,
    "b": 75,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 30
  },
  {
    "s": 47,
    "b": 75,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 52,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 75,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 56,
    "b": 75,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 58,
    "b": 75,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 59,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 62,
    "b": 75,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 64,
    "b": 75,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 75,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 68,
    "b": 75,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 71,
    "b": 75,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 73,
    "b": 75,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 6
  },
  {
    "s": 74,
    "b": 75,
    "ell": 75,
    "cutoff": 154,
    "states": 155,
    "inequalities": 46810,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 76,
    "ell": 76,
    "cutoff": 156,
    "states": 157,
    "inequalities": 48042,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 76,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 76,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 76,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 76,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 76,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 76,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 76,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 76,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 76,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 33
  },
  {
    "s": 23,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 76,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 27,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 29,
    "b": 76,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 32
  },
  {
    "s": 31,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 33,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 35,
    "b": 76,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 76,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 39,
    "b": 76,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 11
  },
  {
    "s": 41,
    "b": 76,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 45,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 47,
    "b": 76,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 42
  },
  {
    "s": 49,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 51,
    "b": 76,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 53,
    "b": 76,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 55,
    "b": 76,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 59,
    "b": 76,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 61,
    "b": 76,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 63,
    "b": 76,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 65,
    "b": 76,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 76,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 76,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 71,
    "b": 76,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 73,
    "b": 76,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 75,
    "b": 76,
    "ell": 76,
    "cutoff": 156,
    "states": 157,
    "inequalities": 48042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 77,
    "ell": 77,
    "cutoff": 158,
    "states": 159,
    "inequalities": 49290,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 77,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 77,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 77,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 77,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 77,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 10,
    "b": 77,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 12,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 77,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 16,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 18,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 77,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 20,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 23,
    "b": 77,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 24,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 77,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 77,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 27,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 30,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 77,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 34,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 36,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 77,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 38,
    "b": 77,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 2
  },
  {
    "s": 39,
    "b": 77,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 7
  },
  {
    "s": 40,
    "b": 77,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 41,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 45,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 46,
    "b": 77,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 48,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 25
  },
  {
    "s": 50,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 51,
    "b": 77,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 12
  },
  {
    "s": 52,
    "b": 77,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 53,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 54,
    "b": 77,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 57,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 58,
    "b": 77,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 59,
    "b": 77,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 60,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 62,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 64,
    "b": 77,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 77,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 67,
    "b": 77,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 68,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 69,
    "b": 77,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 24
  },
  {
    "s": 71,
    "b": 77,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 72,
    "b": 77,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 73,
    "b": 77,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 77,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 11
  },
  {
    "s": 75,
    "b": 77,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 6
  },
  {
    "s": 76,
    "b": 77,
    "ell": 77,
    "cutoff": 158,
    "states": 159,
    "inequalities": 49290,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 78,
    "ell": 78,
    "cutoff": 160,
    "states": 161,
    "inequalities": 50554,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 78,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 78,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 78,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 78,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 78,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 31,
    "b": 78,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 35,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 78,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 41,
    "b": 78,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 47,
    "b": 78,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 18
  },
  {
    "s": 49,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 78,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 55,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 59,
    "b": 78,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 61,
    "b": 78,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 67,
    "b": 78,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 71,
    "b": 78,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 73,
    "b": 78,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 17
  },
  {
    "s": 77,
    "b": 78,
    "ell": 78,
    "cutoff": 160,
    "states": 161,
    "inequalities": 50554,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 79,
    "ell": 79,
    "cutoff": 162,
    "states": 163,
    "inequalities": 51834,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 79,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 79,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 79,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 79,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 79,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 79,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 12,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 79,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 14,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 15,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 79,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 17
  },
  {
    "s": 18,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 79,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 21,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 22,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 24,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 79,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 27,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 28,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 29,
    "b": 79,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 30,
    "b": 79,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 31,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 32,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 33,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 34,
    "b": 79,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 36,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 38,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 39,
    "b": 79,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 2
  },
  {
    "s": 40,
    "b": 79,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 7
  },
  {
    "s": 41,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 42,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 44,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 45,
    "b": 79,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 46,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 48,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 49,
    "b": 79,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 50,
    "b": 79,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 51,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 52,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 53,
    "b": 79,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 54,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 55,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 56,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 57,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 58,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 79,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 60,
    "b": 79,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 61,
    "b": 79,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 62,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 63,
    "b": 79,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 64,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 65,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 66,
    "b": 79,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 67,
    "b": 79,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 68,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 69,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 70,
    "b": 79,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 71,
    "b": 79,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 72,
    "b": 79,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 73,
    "b": 79,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 79,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 75,
    "b": 79,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 76,
    "b": 79,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 77,
    "b": 79,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 6
  },
  {
    "s": 78,
    "b": 79,
    "ell": 79,
    "cutoff": 162,
    "states": 163,
    "inequalities": 51834,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 80,
    "ell": 80,
    "cutoff": 164,
    "states": 165,
    "inequalities": 53130,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 80,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 80,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 9,
    "b": 80,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 80,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 80,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 80,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 19,
    "b": 80,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 80,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 80,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 80,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 29,
    "b": 80,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 80,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 33,
    "b": 80,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 37,
    "b": 80,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 39,
    "b": 80,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 41,
    "b": 80,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 11
  },
  {
    "s": 43,
    "b": 80,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 80,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 49,
    "b": 80,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 51,
    "b": 80,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 53,
    "b": 80,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 12
  },
  {
    "s": 57,
    "b": 80,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 80,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 80,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 63,
    "b": 80,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 67,
    "b": 80,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 69,
    "b": 80,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 71,
    "b": 80,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 73,
    "b": 80,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 77,
    "b": 80,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 11
  },
  {
    "s": 79,
    "b": 80,
    "ell": 80,
    "cutoff": 164,
    "states": 165,
    "inequalities": 53130,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 81,
    "ell": 81,
    "cutoff": 166,
    "states": 167,
    "inequalities": 54442,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 81,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 81,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 81,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 81,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 81,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 81,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 16,
    "b": 81,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 81,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 22,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 81,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 25,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 81,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 28,
    "b": 81,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 81,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 32,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 34,
    "b": 81,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 31
  },
  {
    "s": 35,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 37,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 38,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 40,
    "b": 81,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 2
  },
  {
    "s": 41,
    "b": 81,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 7
  },
  {
    "s": 43,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 44,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 46,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 47,
    "b": 81,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 49,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 50,
    "b": 81,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 41
  },
  {
    "s": 52,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 53,
    "b": 81,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 81,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 56,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 58,
    "b": 81,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 81,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 64,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 65,
    "b": 81,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 67,
    "b": 81,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 68,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 70,
    "b": 81,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 81,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 73,
    "b": 81,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 81,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 76,
    "b": 81,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 77,
    "b": 81,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 81,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 6
  },
  {
    "s": 80,
    "b": 81,
    "ell": 81,
    "cutoff": 166,
    "states": 167,
    "inequalities": 54442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 82,
    "ell": 82,
    "cutoff": 168,
    "states": 169,
    "inequalities": 55770,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 82,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 82,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 82,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 82,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 82,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 82,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 82,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 82,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 82,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 82,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 15
  },
  {
    "s": 27,
    "b": 82,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 82,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 33,
    "b": 82,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 82,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 39,
    "b": 82,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 82,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 45,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 47,
    "b": 82,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 82,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 53,
    "b": 82,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 55,
    "b": 82,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 59,
    "b": 82,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 61,
    "b": 82,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 63,
    "b": 82,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 65,
    "b": 82,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 67,
    "b": 82,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 82,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 71,
    "b": 82,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 82,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 75,
    "b": 82,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 77,
    "b": 82,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 79,
    "b": 82,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 81,
    "b": 82,
    "ell": 82,
    "cutoff": 168,
    "states": 169,
    "inequalities": 55770,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 83,
    "ell": 83,
    "cutoff": 170,
    "states": 171,
    "inequalities": 57114,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 83,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 83,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 83,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 83,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 83,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 12,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 14,
    "b": 83,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 16,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 18,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 20,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 83,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 22,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 24
  },
  {
    "s": 24,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 28,
    "b": 83,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 6
  },
  {
    "s": 29,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 30,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 31,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 83,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 11
  },
  {
    "s": 34,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 35,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 36,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 38,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 39,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 40,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 41,
    "b": 83,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 2
  },
  {
    "s": 42,
    "b": 83,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 7
  },
  {
    "s": 43,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 44,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 45,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 46,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 48,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 49,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 50,
    "b": 83,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 18
  },
  {
    "s": 51,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 52,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 53,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 54,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 83,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 12
  },
  {
    "s": 56,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 57,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 58,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 60,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 61,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 62,
    "b": 83,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 64,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 65,
    "b": 83,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 66,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 83,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 68,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 69,
    "b": 83,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 70,
    "b": 83,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 71,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 72,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 83,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 74,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 75,
    "b": 83,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 76,
    "b": 83,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 77,
    "b": 83,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 78,
    "b": 83,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 17
  },
  {
    "s": 79,
    "b": 83,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 80,
    "b": 83,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 11
  },
  {
    "s": 81,
    "b": 83,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 6
  },
  {
    "s": 82,
    "b": 83,
    "ell": 83,
    "cutoff": 170,
    "states": 171,
    "inequalities": 57114,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 84,
    "ell": 84,
    "cutoff": 172,
    "states": 173,
    "inequalities": 58474,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 84,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 84,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 84,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 84,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 84,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 25,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 29,
    "b": 84,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 31,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 37,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 41,
    "b": 84,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 43,
    "b": 84,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 11
  },
  {
    "s": 47,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 53,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 55,
    "b": 84,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 24
  },
  {
    "s": 59,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 61,
    "b": 84,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 65,
    "b": 84,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 67,
    "b": 84,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 71,
    "b": 84,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 84,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 79,
    "b": 84,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 83,
    "b": 84,
    "ell": 84,
    "cutoff": 172,
    "states": 173,
    "inequalities": 58474,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 85,
    "ell": 85,
    "cutoff": 174,
    "states": 175,
    "inequalities": 59850,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 85,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 85,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 85,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 85,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 85,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 12,
    "b": 85,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 85,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 11
  },
  {
    "s": 14,
    "b": 85,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 18,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 19,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 85,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 22,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 24,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 26,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 27,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 85,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 85,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 32,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 33,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 36,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 37,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 38,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 39,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 85,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 42,
    "b": 85,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 2
  },
  {
    "s": 43,
    "b": 85,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 7
  },
  {
    "s": 44,
    "b": 85,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 17
  },
  {
    "s": 46,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 48,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 49,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 52,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 53,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 25
  },
  {
    "s": 54,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 56,
    "b": 85,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 17
  },
  {
    "s": 57,
    "b": 85,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 5
  },
  {
    "s": 58,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 61,
    "b": 85,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 62,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 63,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 64,
    "b": 85,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 66,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 67,
    "b": 85,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 69,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 71,
    "b": 85,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 72,
    "b": 85,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 85,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 85,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 76,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 77,
    "b": 85,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 24
  },
  {
    "s": 78,
    "b": 85,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 85,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 81,
    "b": 85,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 85,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 5
  },
  {
    "s": 83,
    "b": 85,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 6
  },
  {
    "s": 84,
    "b": 85,
    "ell": 85,
    "cutoff": 174,
    "states": 175,
    "inequalities": 59850,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 86,
    "ell": 86,
    "cutoff": 176,
    "states": 177,
    "inequalities": 61242,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 86,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 86,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 86,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 86,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 86,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 25
  },
  {
    "s": 15,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 17,
    "b": 86,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 86,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 21,
    "b": 86,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 86,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 27,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 29,
    "b": 86,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 6
  },
  {
    "s": 31,
    "b": 86,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 33,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 35,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 37,
    "b": 86,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 39,
    "b": 86,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 86,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 45,
    "b": 86,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 86,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 86,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 33
  },
  {
    "s": 55,
    "b": 86,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 57,
    "b": 86,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 12
  },
  {
    "s": 59,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 61,
    "b": 86,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 63,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 65,
    "b": 86,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 67,
    "b": 86,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 69,
    "b": 86,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 71,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 73,
    "b": 86,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 75,
    "b": 86,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 77,
    "b": 86,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 86,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 81,
    "b": 86,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 83,
    "b": 86,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 11
  },
  {
    "s": 85,
    "b": 86,
    "ell": 86,
    "cutoff": 176,
    "states": 177,
    "inequalities": 61242,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 87,
    "ell": 87,
    "cutoff": 178,
    "states": 179,
    "inequalities": 62650,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 87,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 87,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 87,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 87,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 87,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 87,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 87,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 17,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 19,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 20,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 22,
    "b": 87,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 25,
    "b": 87,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 87,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 34,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 35,
    "b": 87,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 38,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 40,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 87,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 2
  },
  {
    "s": 44,
    "b": 87,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 7
  },
  {
    "s": 46,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 49,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 50,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 52,
    "b": 87,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 55,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 56,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 61,
    "b": 87,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 62,
    "b": 87,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 64,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 65,
    "b": 87,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 68,
    "b": 87,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 70,
    "b": 87,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 71,
    "b": 87,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 73,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 74,
    "b": 87,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 87,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 77,
    "b": 87,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 79,
    "b": 87,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 80,
    "b": 87,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 82,
    "b": 87,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 9
  },
  {
    "s": 83,
    "b": 87,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 85,
    "b": 87,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 6
  },
  {
    "s": 86,
    "b": 87,
    "ell": 87,
    "cutoff": 178,
    "states": 179,
    "inequalities": 62650,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 88,
    "ell": 88,
    "cutoff": 180,
    "states": 181,
    "inequalities": 64074,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 88,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 88,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 88,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 88,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 88,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 88,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 21,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 88,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 88,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 27,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 88,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 2
  },
  {
    "s": 31,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 88,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 11
  },
  {
    "s": 37,
    "b": 88,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 39,
    "b": 88,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 88,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 88,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 45,
    "b": 88,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 11
  },
  {
    "s": 47,
    "b": 88,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 88,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 51,
    "b": 88,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 53,
    "b": 88,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 18
  },
  {
    "s": 57,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 88,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 5
  },
  {
    "s": 61,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 63,
    "b": 88,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 65,
    "b": 88,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 67,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 88,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 71,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 73,
    "b": 88,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 75,
    "b": 88,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 79,
    "b": 88,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 81,
    "b": 88,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 83,
    "b": 88,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 17
  },
  {
    "s": 85,
    "b": 88,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 5
  },
  {
    "s": 87,
    "b": 88,
    "ell": 88,
    "cutoff": 180,
    "states": 181,
    "inequalities": 64074,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 89,
    "ell": 89,
    "cutoff": 182,
    "states": 183,
    "inequalities": 65514,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 89,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 89,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 89,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 89,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 89,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 89,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 89,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 89,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 12,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 14,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 89,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 18,
    "b": 89,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 21,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 89,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 24,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 25,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 26,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 27,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 14
  },
  {
    "s": 28,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 30,
    "b": 89,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 6
  },
  {
    "s": 31,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 32,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 33,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 34,
    "b": 89,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 42
  },
  {
    "s": 35,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 36,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 37,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 38,
    "b": 89,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 39,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 40,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 41,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 42,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 43,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 44,
    "b": 89,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 2
  },
  {
    "s": 45,
    "b": 89,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 7
  },
  {
    "s": 46,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 47,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 48,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 50,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 51,
    "b": 89,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 52,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 54,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 55,
    "b": 89,
    "ell": 10,
    "cutoff": 24,
    "states": 25,
    "inequalities": 1050,
    "minimum_defect": 53
  },
  {
    "s": 56,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 57,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 58,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 59,
    "b": 89,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 12
  },
  {
    "s": 60,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 61,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 62,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 63,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 64,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 65,
    "b": 89,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 66,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 67,
    "b": 89,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 68,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 70,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 89,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 72,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 89,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 74,
    "b": 89,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 75,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 89,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 77,
    "b": 89,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 78,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 89,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 80,
    "b": 89,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 81,
    "b": 89,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 89,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 83,
    "b": 89,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 84,
    "b": 89,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 85,
    "b": 89,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 89,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 11
  },
  {
    "s": 87,
    "b": 89,
    "ell": 46,
    "cutoff": 96,
    "states": 97,
    "inequalities": 18042,
    "minimum_defect": 6
  },
  {
    "s": 88,
    "b": 89,
    "ell": 89,
    "cutoff": 182,
    "states": 183,
    "inequalities": 65514,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 90,
    "ell": 90,
    "cutoff": 184,
    "states": 185,
    "inequalities": 66970,
    "minimum_defect": 1
  },
  {
    "s": 7,
    "b": 90,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 90,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 19,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 90,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 41,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 90,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 47,
    "b": 90,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 90,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 71,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 73,
    "b": 90,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 77,
    "b": 90,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 79,
    "b": 90,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 83,
    "b": 90,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 89,
    "b": 90,
    "ell": 90,
    "cutoff": 184,
    "states": 185,
    "inequalities": 66970,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 91,
    "ell": 91,
    "cutoff": 186,
    "states": 187,
    "inequalities": 68442,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 91,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 91,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 91,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 91,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 91,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 91,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 91,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 18,
    "b": 91,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 20,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 22,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 91,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 24,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 27,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 13
  },
  {
    "s": 29,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 30,
    "b": 91,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 2
  },
  {
    "s": 31,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 32,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 33,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 34,
    "b": 91,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 36,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 38,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 40,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 44,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 45,
    "b": 91,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 2
  },
  {
    "s": 46,
    "b": 91,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 7
  },
  {
    "s": 47,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 17
  },
  {
    "s": 48,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 24
  },
  {
    "s": 50,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 51,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 53,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 54,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 55,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 24
  },
  {
    "s": 57,
    "b": 91,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 58,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 60,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 17
  },
  {
    "s": 61,
    "b": 91,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 5
  },
  {
    "s": 62,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 64,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 66,
    "b": 91,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 67,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 68,
    "b": 91,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 69,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 71,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 72,
    "b": 91,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 73,
    "b": 91,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 75,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 91,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 91,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 80,
    "b": 91,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 81,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 91,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 83,
    "b": 91,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 85,
    "b": 91,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 91,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 87,
    "b": 91,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 88,
    "b": 91,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 5
  },
  {
    "s": 89,
    "b": 91,
    "ell": 47,
    "cutoff": 98,
    "states": 99,
    "inequalities": 18810,
    "minimum_defect": 6
  },
  {
    "s": 90,
    "b": 91,
    "ell": 91,
    "cutoff": 186,
    "states": 187,
    "inequalities": 68442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 92,
    "ell": 92,
    "cutoff": 188,
    "states": 189,
    "inequalities": 69930,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 92,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 92,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 92,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 92,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 92,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 92,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 92,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 92,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 92,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 25,
    "b": 92,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 92,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 29,
    "b": 92,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 92,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 6
  },
  {
    "s": 33,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 35,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 37,
    "b": 92,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 4
  },
  {
    "s": 39,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 41,
    "b": 92,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 92,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 45,
    "b": 92,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 47,
    "b": 92,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 11
  },
  {
    "s": 49,
    "b": 92,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 92,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 55,
    "b": 92,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 59,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 61,
    "b": 92,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 12
  },
  {
    "s": 63,
    "b": 92,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 65,
    "b": 92,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 67,
    "b": 92,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 92,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 73,
    "b": 92,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 75,
    "b": 92,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 77,
    "b": 92,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 79,
    "b": 92,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 81,
    "b": 92,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 92,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 85,
    "b": 92,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 87,
    "b": 92,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 9
  },
  {
    "s": 89,
    "b": 92,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 11
  },
  {
    "s": 91,
    "b": 92,
    "ell": 92,
    "cutoff": 188,
    "states": 189,
    "inequalities": 69930,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 93,
    "ell": 93,
    "cutoff": 190,
    "states": 191,
    "inequalities": 71434,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 93,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 93,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 93,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 93,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 93,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 18
  },
  {
    "s": 10,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 5
  },
  {
    "s": 14,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 16,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 20,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 22,
    "b": 93,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 23,
    "b": 93,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 26,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 28,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 34,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 35,
    "b": 93,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 37,
    "b": 93,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 11
  },
  {
    "s": 38,
    "b": 93,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 40,
    "b": 93,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 41,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 43,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 44,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 46,
    "b": 93,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 2
  },
  {
    "s": 47,
    "b": 93,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 7
  },
  {
    "s": 49,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 50,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 52,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 53,
    "b": 93,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 55,
    "b": 93,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 56,
    "b": 93,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 18
  },
  {
    "s": 58,
    "b": 93,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 25
  },
  {
    "s": 59,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 61,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 24
  },
  {
    "s": 64,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 65,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 67,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 68,
    "b": 93,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 70,
    "b": 93,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 71,
    "b": 93,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 73,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 74,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 76,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 77,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 79,
    "b": 93,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 80,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 82,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 93,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 85,
    "b": 93,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 24
  },
  {
    "s": 86,
    "b": 93,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 88,
    "b": 93,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 17
  },
  {
    "s": 89,
    "b": 93,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 91,
    "b": 93,
    "ell": 48,
    "cutoff": 100,
    "states": 101,
    "inequalities": 19594,
    "minimum_defect": 6
  },
  {
    "s": 92,
    "b": 93,
    "ell": 93,
    "cutoff": 190,
    "states": 191,
    "inequalities": 71434,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 94,
    "ell": 94,
    "cutoff": 192,
    "states": 193,
    "inequalities": 72954,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 94,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 94,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 94,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 9,
    "b": 94,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 94,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 94,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 94,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 94,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 94,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 21,
    "b": 94,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 94,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 25,
    "b": 94,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 94,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 94,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 94,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 2
  },
  {
    "s": 33,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 35,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 39,
    "b": 94,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 41,
    "b": 94,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 43,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 45,
    "b": 94,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 49,
    "b": 94,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 94,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 55,
    "b": 94,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 57,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 59,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 61,
    "b": 94,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 63,
    "b": 94,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 94,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 67,
    "b": 94,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 94,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 94,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 73,
    "b": 94,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 75,
    "b": 94,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 77,
    "b": 94,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 94,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 81,
    "b": 94,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 94,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 85,
    "b": 94,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 87,
    "b": 94,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 94,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 91,
    "b": 94,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 5
  },
  {
    "s": 93,
    "b": 94,
    "ell": 94,
    "cutoff": 192,
    "states": 193,
    "inequalities": 72954,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 95,
    "ell": 95,
    "cutoff": 194,
    "states": 195,
    "inequalities": 74490,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 95,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 95,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 95,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 95,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 95,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 95,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 95,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 12,
    "b": 95,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 16,
    "b": 95,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 18,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 21,
    "b": 95,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 22,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 95,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 26,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 27,
    "b": 95,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 28,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 23
  },
  {
    "s": 31,
    "b": 95,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 32,
    "b": 95,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 6
  },
  {
    "s": 33,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 34,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 36,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 37,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 39,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 41,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 42,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 43,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 44,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 46,
    "b": 95,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 95,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 2
  },
  {
    "s": 48,
    "b": 95,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 7
  },
  {
    "s": 49,
    "b": 95,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 52,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 54,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 56,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 58,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 59,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 61,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 62,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 63,
    "b": 95,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 12
  },
  {
    "s": 64,
    "b": 95,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 66,
    "b": 95,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 67,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 68,
    "b": 95,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 69,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 71,
    "b": 95,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 10
  },
  {
    "s": 72,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 73,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 74,
    "b": 95,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 77,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 78,
    "b": 95,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 79,
    "b": 95,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 81,
    "b": 95,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 82,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 95,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 84,
    "b": 95,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 86,
    "b": 95,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 87,
    "b": 95,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 88,
    "b": 95,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 89,
    "b": 95,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 91,
    "b": 95,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 10
  },
  {
    "s": 92,
    "b": 95,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 11
  },
  {
    "s": 93,
    "b": 95,
    "ell": 49,
    "cutoff": 102,
    "states": 103,
    "inequalities": 20394,
    "minimum_defect": 6
  },
  {
    "s": 94,
    "b": 95,
    "ell": 95,
    "cutoff": 194,
    "states": 195,
    "inequalities": 74490,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 96,
    "ell": 96,
    "cutoff": 196,
    "states": 197,
    "inequalities": 76042,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 96,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 96,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 96,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 17
  },
  {
    "s": 19,
    "b": 96,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 96,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 96,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 96,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 96,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 96,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 47,
    "b": 96,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 49,
    "b": 96,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 11
  },
  {
    "s": 53,
    "b": 96,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 55,
    "b": 96,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 61,
    "b": 96,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 65,
    "b": 96,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 67,
    "b": 96,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 71,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 73,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 77,
    "b": 96,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 83,
    "b": 96,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 85,
    "b": 96,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 89,
    "b": 96,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 91,
    "b": 96,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 95,
    "b": 96,
    "ell": 96,
    "cutoff": 196,
    "states": 197,
    "inequalities": 76042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 97,
    "ell": 97,
    "cutoff": 198,
    "states": 199,
    "inequalities": 77610,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 97,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 97,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 97,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 97,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 97,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 16,
    "b": 97,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 18,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 20,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 21,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 33
  },
  {
    "s": 22,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 23,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 16
  },
  {
    "s": 24,
    "b": 97,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 97,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 27,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 28,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 29,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 30,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 97,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 97,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 2
  },
  {
    "s": 33,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 34,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 35,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 36,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 37,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 38,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 39,
    "b": 97,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 4
  },
  {
    "s": 40,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 41,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 42,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 43,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 44,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 45,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 46,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 48,
    "b": 97,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 2
  },
  {
    "s": 49,
    "b": 97,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 7
  },
  {
    "s": 50,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 17
  },
  {
    "s": 51,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 52,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 54,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 56,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 57,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 58,
    "b": 97,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 59,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 60,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 42
  },
  {
    "s": 61,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 62,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 63,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 64,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 17
  },
  {
    "s": 65,
    "b": 97,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 5
  },
  {
    "s": 66,
    "b": 97,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 67,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 68,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 69,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 70,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 71,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 72,
    "b": 97,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 73,
    "b": 97,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 75,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 76,
    "b": 97,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 77,
    "b": 97,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 78,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 79,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 80,
    "b": 97,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 81,
    "b": 97,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 84,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 85,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 87,
    "b": 97,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 88,
    "b": 97,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 89,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 90,
    "b": 97,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 91,
    "b": 97,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 92,
    "b": 97,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 9
  },
  {
    "s": 93,
    "b": 97,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 94,
    "b": 97,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 5
  },
  {
    "s": 95,
    "b": 97,
    "ell": 50,
    "cutoff": 104,
    "states": 105,
    "inequalities": 21210,
    "minimum_defect": 6
  },
  {
    "s": 96,
    "b": 97,
    "ell": 97,
    "cutoff": 198,
    "states": 199,
    "inequalities": 77610,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 98,
    "ell": 98,
    "cutoff": 200,
    "states": 201,
    "inequalities": 79194,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 98,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 98,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 12
  },
  {
    "s": 9,
    "b": 98,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 98,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 98,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 15,
    "b": 98,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 98,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 98,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 98,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 98,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 29,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 22
  },
  {
    "s": 31,
    "b": 98,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 33,
    "b": 98,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 6
  },
  {
    "s": 37,
    "b": 98,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 39,
    "b": 98,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 11
  },
  {
    "s": 41,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 43,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 45,
    "b": 98,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 98,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 51,
    "b": 98,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 53,
    "b": 98,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 55,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 57,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 59,
    "b": 98,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 18
  },
  {
    "s": 61,
    "b": 98,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 65,
    "b": 98,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 12
  },
  {
    "s": 67,
    "b": 98,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 69,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 71,
    "b": 98,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 73,
    "b": 98,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 75,
    "b": 98,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 79,
    "b": 98,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 81,
    "b": 98,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 98,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 85,
    "b": 98,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 87,
    "b": 98,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 89,
    "b": 98,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 93,
    "b": 98,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 17
  },
  {
    "s": 95,
    "b": 98,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 11
  },
  {
    "s": 97,
    "b": 98,
    "ell": 98,
    "cutoff": 200,
    "states": 201,
    "inequalities": 79194,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 99,
    "ell": 99,
    "cutoff": 202,
    "states": 203,
    "inequalities": 80794,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 99,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 99,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 99,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 99,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 99,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 99,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 25
  },
  {
    "s": 14,
    "b": 99,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 99,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 99,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 99,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 99,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 26,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 99,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 12
  },
  {
    "s": 31,
    "b": 99,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 99,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 34,
    "b": 99,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 99,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 38,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 40,
    "b": 99,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 41,
    "b": 99,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 11
  },
  {
    "s": 43,
    "b": 99,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 46,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 47,
    "b": 99,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 49,
    "b": 99,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 2
  },
  {
    "s": 50,
    "b": 99,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 7
  },
  {
    "s": 52,
    "b": 99,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 53,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 56,
    "b": 99,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 58,
    "b": 99,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 59,
    "b": 99,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 61,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 33
  },
  {
    "s": 62,
    "b": 99,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 64,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 65,
    "b": 99,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 67,
    "b": 99,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 68,
    "b": 99,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 70,
    "b": 99,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 18
  },
  {
    "s": 71,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 73,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 74,
    "b": 99,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 10
  },
  {
    "s": 76,
    "b": 99,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 79,
    "b": 99,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 80,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 82,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 83,
    "b": 99,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 85,
    "b": 99,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 99,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 32
  },
  {
    "s": 89,
    "b": 99,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 91,
    "b": 99,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 92,
    "b": 99,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 94,
    "b": 99,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 95,
    "b": 99,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 10
  },
  {
    "s": 97,
    "b": 99,
    "ell": 51,
    "cutoff": 106,
    "states": 107,
    "inequalities": 22042,
    "minimum_defect": 6
  },
  {
    "s": 98,
    "b": 99,
    "ell": 99,
    "cutoff": 202,
    "states": 203,
    "inequalities": 80794,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 100,
    "ell": 100,
    "cutoff": 204,
    "states": 205,
    "inequalities": 82410,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 100,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 100,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 100,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 100,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 100,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 100,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 100,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 100,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 100,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 29,
    "b": 100,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 31,
    "b": 100,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 33,
    "b": 100,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 2
  },
  {
    "s": 37,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 39,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 41,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 43,
    "b": 100,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 100,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 100,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 51,
    "b": 100,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 11
  },
  {
    "s": 53,
    "b": 100,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 57,
    "b": 100,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 59,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 61,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 63,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 67,
    "b": 100,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 5
  },
  {
    "s": 69,
    "b": 100,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 71,
    "b": 100,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 73,
    "b": 100,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 77,
    "b": 100,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 79,
    "b": 100,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 81,
    "b": 100,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 100,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 87,
    "b": 100,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 100,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 91,
    "b": 100,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 93,
    "b": 100,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 97,
    "b": 100,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 5
  },
  {
    "s": 99,
    "b": 100,
    "ell": 100,
    "cutoff": 204,
    "states": 205,
    "inequalities": 82410,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 101,
    "ell": 101,
    "cutoff": 206,
    "states": 207,
    "inequalities": 84042,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 101,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 101,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 101,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 101,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 101,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 101,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 101,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 101,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 12,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 16,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 101,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 18,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 101,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 22,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 24,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 101,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 26,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 27,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 28,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 29,
    "b": 101,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 30,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 31,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 33,
    "b": 101,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 34,
    "b": 101,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 6
  },
  {
    "s": 35,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 36,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 38,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 39,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 40,
    "b": 101,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 41,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 42,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 43,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 44,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 45,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 46,
    "b": 101,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 48,
    "b": 101,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 101,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 50,
    "b": 101,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 2
  },
  {
    "s": 51,
    "b": 101,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 7
  },
  {
    "s": 52,
    "b": 101,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 53,
    "b": 101,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 24
  },
  {
    "s": 54,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 55,
    "b": 101,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 56,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 58,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 59,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 60,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 101,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 24
  },
  {
    "s": 62,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 63,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 25
  },
  {
    "s": 64,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 65,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 66,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 67,
    "b": 101,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 12
  },
  {
    "s": 68,
    "b": 101,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 9
  },
  {
    "s": 69,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 70,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 101,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 72,
    "b": 101,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 74,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 75,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 76,
    "b": 101,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 77,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 78,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 79,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 80,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 81,
    "b": 101,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 101,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 84,
    "b": 101,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 85,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 86,
    "b": 101,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 87,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 88,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 101,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 90,
    "b": 101,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 91,
    "b": 101,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 92,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 93,
    "b": 101,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 24
  },
  {
    "s": 94,
    "b": 101,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 101,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 96,
    "b": 101,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 97,
    "b": 101,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 98,
    "b": 101,
    "ell": 36,
    "cutoff": 76,
    "states": 77,
    "inequalities": 11242,
    "minimum_defect": 11
  },
  {
    "s": 99,
    "b": 101,
    "ell": 52,
    "cutoff": 108,
    "states": 109,
    "inequalities": 22890,
    "minimum_defect": 6
  },
  {
    "s": 100,
    "b": 101,
    "ell": 101,
    "cutoff": 206,
    "states": 207,
    "inequalities": 84042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 102,
    "ell": 102,
    "cutoff": 208,
    "states": 209,
    "inequalities": 85690,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 102,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 102,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 102,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 102,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 31,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 35,
    "b": 102,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 102,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 47,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 102,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 53,
    "b": 102,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 55,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 61,
    "b": 102,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 67,
    "b": 102,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 24
  },
  {
    "s": 71,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 73,
    "b": 102,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 77,
    "b": 102,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 79,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 83,
    "b": 102,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 89,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 91,
    "b": 102,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 95,
    "b": 102,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 97,
    "b": 102,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 9
  },
  {
    "s": 101,
    "b": 102,
    "ell": 102,
    "cutoff": 208,
    "states": 209,
    "inequalities": 85690,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 103,
    "ell": 103,
    "cutoff": 210,
    "states": 211,
    "inequalities": 87354,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 103,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 103,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 103,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 103,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 103,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 103,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 103,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 103,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 10,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 12,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 103,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 14,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 15,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 17,
    "b": 103,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 18,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 19,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 20,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 21,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 103,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 24,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 26,
    "b": 103,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 27,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 28,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 30,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 31,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 34,
    "b": 103,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 2
  },
  {
    "s": 35,
    "b": 103,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 36,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 103,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 38,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 39,
    "b": 103,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 40,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 103,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 11
  },
  {
    "s": 42,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 43,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 44,
    "b": 103,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 45,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 46,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 47,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 48,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 50,
    "b": 103,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 51,
    "b": 103,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 2
  },
  {
    "s": 52,
    "b": 103,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 103,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 17
  },
  {
    "s": 54,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 56,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 57,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 58,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 103,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 60,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 61,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 62,
    "b": 103,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 18
  },
  {
    "s": 63,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 64,
    "b": 103,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 65,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 66,
    "b": 103,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 67,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 68,
    "b": 103,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 17
  },
  {
    "s": 69,
    "b": 103,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 5
  },
  {
    "s": 70,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 71,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 72,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 74,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 75,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 77,
    "b": 103,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 10
  },
  {
    "s": 78,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 79,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 80,
    "b": 103,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 81,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 82,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 83,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 84,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 85,
    "b": 103,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 86,
    "b": 103,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 87,
    "b": 103,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 88,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 89,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 90,
    "b": 103,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 91,
    "b": 103,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 92,
    "b": 103,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 93,
    "b": 103,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 94,
    "b": 103,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 103,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 96,
    "b": 103,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 15
  },
  {
    "s": 97,
    "b": 103,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 98,
    "b": 103,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 17
  },
  {
    "s": 99,
    "b": 103,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 10
  },
  {
    "s": 100,
    "b": 103,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 5
  },
  {
    "s": 101,
    "b": 103,
    "ell": 53,
    "cutoff": 110,
    "states": 111,
    "inequalities": 23754,
    "minimum_defect": 6
  },
  {
    "s": 102,
    "b": 103,
    "ell": 103,
    "cutoff": 210,
    "states": 211,
    "inequalities": 87354,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 104,
    "ell": 104,
    "cutoff": 212,
    "states": 213,
    "inequalities": 89034,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 104,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 104,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 104,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 104,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 15,
    "b": 104,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 19,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 21,
    "b": 104,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 104,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 25,
    "b": 104,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 104,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 31,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 33,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 35,
    "b": 104,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 6
  },
  {
    "s": 37,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 104,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 45,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 47,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 51,
    "b": 104,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 53,
    "b": 104,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 11
  },
  {
    "s": 55,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 59,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 61,
    "b": 104,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 63,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 67,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 69,
    "b": 104,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 12
  },
  {
    "s": 71,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 73,
    "b": 104,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 75,
    "b": 104,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 77,
    "b": 104,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 79,
    "b": 104,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 81,
    "b": 104,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 83,
    "b": 104,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 85,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 87,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 89,
    "b": 104,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 93,
    "b": 104,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 104,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 97,
    "b": 104,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 99,
    "b": 104,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 101,
    "b": 104,
    "ell": 37,
    "cutoff": 78,
    "states": 79,
    "inequalities": 11850,
    "minimum_defect": 11
  },
  {
    "s": 103,
    "b": 104,
    "ell": 104,
    "cutoff": 212,
    "states": 213,
    "inequalities": 89034,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 105,
    "ell": 105,
    "cutoff": 214,
    "states": 215,
    "inequalities": 90730,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 105,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 105,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 105,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 105,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 105,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 105,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 105,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 105,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 22,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 26,
    "b": 105,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 32
  },
  {
    "s": 31,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 32,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 34,
    "b": 105,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 105,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 38,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 43,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 44,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 46,
    "b": 105,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 47,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 52,
    "b": 105,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 2
  },
  {
    "s": 53,
    "b": 105,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 7
  },
  {
    "s": 58,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 59,
    "b": 105,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 61,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 62,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 64,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 67,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 68,
    "b": 105,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 71,
    "b": 105,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 73,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 74,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 76,
    "b": 105,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 79,
    "b": 105,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 83,
    "b": 105,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 86,
    "b": 105,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 88,
    "b": 105,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 89,
    "b": 105,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 92,
    "b": 105,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 94,
    "b": 105,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 97,
    "b": 105,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 101,
    "b": 105,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 103,
    "b": 105,
    "ell": 54,
    "cutoff": 112,
    "states": 113,
    "inequalities": 24634,
    "minimum_defect": 6
  },
  {
    "s": 104,
    "b": 105,
    "ell": 105,
    "cutoff": 214,
    "states": 215,
    "inequalities": 90730,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 106,
    "ell": 106,
    "cutoff": 216,
    "states": 217,
    "inequalities": 92442,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 106,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 106,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 106,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 106,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 106,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 106,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 15,
    "b": 106,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 106,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 21,
    "b": 106,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 24
  },
  {
    "s": 25,
    "b": 106,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 106,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 29,
    "b": 106,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 31,
    "b": 106,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 21
  },
  {
    "s": 33,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 35,
    "b": 106,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 2
  },
  {
    "s": 37,
    "b": 106,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 39,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 106,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 20
  },
  {
    "s": 43,
    "b": 106,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 45,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 47,
    "b": 106,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 106,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 51,
    "b": 106,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 106,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 57,
    "b": 106,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 59,
    "b": 106,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 63,
    "b": 106,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 65,
    "b": 106,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 67,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 69,
    "b": 106,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 71,
    "b": 106,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 5
  },
  {
    "s": 73,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 75,
    "b": 106,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 77,
    "b": 106,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 79,
    "b": 106,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 81,
    "b": 106,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 85,
    "b": 106,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 87,
    "b": 106,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 89,
    "b": 106,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 91,
    "b": 106,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 93,
    "b": 106,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 95,
    "b": 106,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 97,
    "b": 106,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 99,
    "b": 106,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 101,
    "b": 106,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 103,
    "b": 106,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 5
  },
  {
    "s": 105,
    "b": 106,
    "ell": 106,
    "cutoff": 216,
    "states": 217,
    "inequalities": 92442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 107,
    "ell": 107,
    "cutoff": 218,
    "states": 219,
    "inequalities": 94170,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 107,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 107,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 107,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 107,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 107,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 107,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 12,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 15,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 5
  },
  {
    "s": 16,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 18,
    "b": 107,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 20,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 107,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 22,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 24,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 26,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 27,
    "b": 107,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 6
  },
  {
    "s": 28,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 29,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 30,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 32,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 34,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 107,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 36,
    "b": 107,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 6
  },
  {
    "s": 37,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 38,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 39,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 40,
    "b": 107,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 107,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 42,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 43,
    "b": 107,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 4
  },
  {
    "s": 44,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 45,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 46,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 107,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 48,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 50,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 51,
    "b": 107,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 52,
    "b": 107,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 4
  },
  {
    "s": 53,
    "b": 107,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 2
  },
  {
    "s": 54,
    "b": 107,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 7
  },
  {
    "s": 55,
    "b": 107,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 56,
    "b": 107,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 58,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 60,
    "b": 107,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 61,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 62,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 63,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 64,
    "b": 107,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 66,
    "b": 107,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 67,
    "b": 107,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 68,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 69,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 70,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 71,
    "b": 107,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 12
  },
  {
    "s": 72,
    "b": 107,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 9
  },
  {
    "s": 73,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 74,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 75,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 77,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 78,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 79,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 80,
    "b": 107,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 10
  },
  {
    "s": 81,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 82,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 83,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 84,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 85,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 86,
    "b": 107,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 87,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 88,
    "b": 107,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 89,
    "b": 107,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 90,
    "b": 107,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 91,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 92,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 93,
    "b": 107,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 94,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 96,
    "b": 107,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 97,
    "b": 107,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 98,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 99,
    "b": 107,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 100,
    "b": 107,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 101,
    "b": 107,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 102,
    "b": 107,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 9
  },
  {
    "s": 103,
    "b": 107,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 10
  },
  {
    "s": 104,
    "b": 107,
    "ell": 38,
    "cutoff": 80,
    "states": 81,
    "inequalities": 12474,
    "minimum_defect": 11
  },
  {
    "s": 105,
    "b": 107,
    "ell": 55,
    "cutoff": 114,
    "states": 115,
    "inequalities": 25530,
    "minimum_defect": 6
  },
  {
    "s": 106,
    "b": 107,
    "ell": 107,
    "cutoff": 218,
    "states": 219,
    "inequalities": 94170,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 108,
    "ell": 108,
    "cutoff": 220,
    "states": 221,
    "inequalities": 95914,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 108,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 108,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 108,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 108,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 108,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 19,
    "b": 108,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 108,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 25,
    "b": 108,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 108,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 31,
    "b": 108,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 108,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 37,
    "b": 108,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 108,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 43,
    "b": 108,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 11
  },
  {
    "s": 47,
    "b": 108,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 108,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 53,
    "b": 108,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 55,
    "b": 108,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 11
  },
  {
    "s": 59,
    "b": 108,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 108,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 65,
    "b": 108,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 18
  },
  {
    "s": 67,
    "b": 108,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 71,
    "b": 108,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 108,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 77,
    "b": 108,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 8
  },
  {
    "s": 79,
    "b": 108,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 83,
    "b": 108,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 85,
    "b": 108,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 89,
    "b": 108,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 91,
    "b": 108,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 95,
    "b": 108,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 97,
    "b": 108,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 101,
    "b": 108,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 8
  },
  {
    "s": 103,
    "b": 108,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 17
  },
  {
    "s": 107,
    "b": 108,
    "ell": 108,
    "cutoff": 220,
    "states": 221,
    "inequalities": 95914,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 109,
    "ell": 109,
    "cutoff": 222,
    "states": 223,
    "inequalities": 97674,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 109,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 109,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 109,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 109,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 109,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 109,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 109,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 6
  },
  {
    "s": 12,
    "b": 109,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 14,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 18,
    "b": 109,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 20,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 21,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 109,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 23,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 24,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 26,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 109,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 2
  },
  {
    "s": 28,
    "b": 109,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 30,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 31,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 11
  },
  {
    "s": 32,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 33,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 7
  },
  {
    "s": 34,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 109,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 36,
    "b": 109,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 2
  },
  {
    "s": 37,
    "b": 109,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 38,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 39,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 40,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 41,
    "b": 109,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 17
  },
  {
    "s": 42,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 44,
    "b": 109,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 45,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 46,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 47,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 48,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 50,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 51,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 52,
    "b": 109,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 53,
    "b": 109,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 54,
    "b": 109,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 2
  },
  {
    "s": 55,
    "b": 109,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 7
  },
  {
    "s": 56,
    "b": 109,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 17
  },
  {
    "s": 57,
    "b": 109,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 58,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 59,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 60,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 62,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 63,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 64,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 65,
    "b": 109,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 66,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 32
  },
  {
    "s": 67,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 68,
    "b": 109,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 25
  },
  {
    "s": 69,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 70,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 71,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 32
  },
  {
    "s": 72,
    "b": 109,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 17
  },
  {
    "s": 73,
    "b": 109,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 5
  },
  {
    "s": 74,
    "b": 109,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 75,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 76,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 77,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 78,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 109,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 80,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 81,
    "b": 109,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 82,
    "b": 109,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 5
  },
  {
    "s": 83,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 84,
    "b": 109,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 85,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 86,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 87,
    "b": 109,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 88,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 90,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 91,
    "b": 109,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 92,
    "b": 109,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 93,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 94,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 95,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 96,
    "b": 109,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 97,
    "b": 109,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 98,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 99,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 100,
    "b": 109,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 101,
    "b": 109,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 24
  },
  {
    "s": 102,
    "b": 109,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 16
  },
  {
    "s": 103,
    "b": 109,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 104,
    "b": 109,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 105,
    "b": 109,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 5
  },
  {
    "s": 106,
    "b": 109,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 109,
    "ell": 56,
    "cutoff": 116,
    "states": 117,
    "inequalities": 26442,
    "minimum_defect": 6
  },
  {
    "s": 108,
    "b": 109,
    "ell": 109,
    "cutoff": 222,
    "states": 223,
    "inequalities": 97674,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 110,
    "ell": 110,
    "cutoff": 224,
    "states": 225,
    "inequalities": 99450,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 110,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 7
  },
  {
    "s": 7,
    "b": 110,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 110,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 110,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 110,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 21,
    "b": 110,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 27,
    "b": 110,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 29,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 37,
    "b": 110,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 6
  },
  {
    "s": 39,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 41,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 43,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 47,
    "b": 110,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 49,
    "b": 110,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 51,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 110,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 57,
    "b": 110,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 59,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 61,
    "b": 110,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 110,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 16
  },
  {
    "s": 67,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 69,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 71,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 73,
    "b": 110,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 12
  },
  {
    "s": 79,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 81,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 83,
    "b": 110,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 87,
    "b": 110,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 89,
    "b": 110,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 91,
    "b": 110,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 93,
    "b": 110,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 97,
    "b": 110,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 101,
    "b": 110,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 103,
    "b": 110,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 15
  },
  {
    "s": 107,
    "b": 110,
    "ell": 39,
    "cutoff": 82,
    "states": 83,
    "inequalities": 13114,
    "minimum_defect": 11
  },
  {
    "s": 109,
    "b": 110,
    "ell": 110,
    "cutoff": 224,
    "states": 225,
    "inequalities": 99450,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 111,
    "ell": 111,
    "cutoff": 226,
    "states": 227,
    "inequalities": 101242,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 111,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 111,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 111,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 111,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 10,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 14,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 111,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 22,
    "b": 111,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 23,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 26,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 28,
    "b": 111,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 6
  },
  {
    "s": 29,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 31,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 32,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 34,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 35,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 38,
    "b": 111,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 40,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 41,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 43,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 44,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 46,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 19
  },
  {
    "s": 47,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 50,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 52,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 55,
    "b": 111,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 2
  },
  {
    "s": 56,
    "b": 111,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 7
  },
  {
    "s": 58,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 24
  },
  {
    "s": 59,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 62,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 64,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 65,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 67,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 24
  },
  {
    "s": 68,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 70,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 28
  },
  {
    "s": 71,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 73,
    "b": 111,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 24
  },
  {
    "s": 76,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 77,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 79,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 80,
    "b": 111,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 82,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 83,
    "b": 111,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 10
  },
  {
    "s": 85,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 86,
    "b": 111,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 88,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 89,
    "b": 111,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 91,
    "b": 111,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 92,
    "b": 111,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 94,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 95,
    "b": 111,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 97,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 98,
    "b": 111,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 100,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 101,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 103,
    "b": 111,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 104,
    "b": 111,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 106,
    "b": 111,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 111,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 10
  },
  {
    "s": 109,
    "b": 111,
    "ell": 57,
    "cutoff": 118,
    "states": 119,
    "inequalities": 27370,
    "minimum_defect": 6
  },
  {
    "s": 110,
    "b": 111,
    "ell": 111,
    "cutoff": 226,
    "states": 227,
    "inequalities": 101242,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 112,
    "ell": 112,
    "cutoff": 228,
    "states": 229,
    "inequalities": 103050,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 112,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 112,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 112,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 112,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 25
  },
  {
    "s": 15,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 112,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 25,
    "b": 112,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 29,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 33,
    "b": 112,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 112,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 2
  },
  {
    "s": 39,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 43,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 24
  },
  {
    "s": 45,
    "b": 112,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 4
  },
  {
    "s": 47,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 51,
    "b": 112,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 53,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 112,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 5
  },
  {
    "s": 57,
    "b": 112,
    "ell": 31,
    "cutoff": 66,
    "states": 67,
    "inequalities": 8442,
    "minimum_defect": 11
  },
  {
    "s": 59,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 112,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 67,
    "b": 112,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 69,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 33
  },
  {
    "s": 71,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 73,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 75,
    "b": 112,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 5
  },
  {
    "s": 79,
    "b": 112,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 81,
    "b": 112,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 83,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 85,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 87,
    "b": 112,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 93,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 95,
    "b": 112,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 97,
    "b": 112,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 99,
    "b": 112,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 32
  },
  {
    "s": 101,
    "b": 112,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 103,
    "b": 112,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 107,
    "b": 112,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 9
  },
  {
    "s": 109,
    "b": 112,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 5
  },
  {
    "s": 111,
    "b": 112,
    "ell": 112,
    "cutoff": 228,
    "states": 229,
    "inequalities": 103050,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 113,
    "ell": 113,
    "cutoff": 230,
    "states": 231,
    "inequalities": 104874,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 113,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 113,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 113,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 113,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 12
  },
  {
    "s": 6,
    "b": 113,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 113,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 113,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 10,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 113,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 11
  },
  {
    "s": 16,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 17,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 18,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 113,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 20,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 17
  },
  {
    "s": 21,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 22,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 24,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 25,
    "b": 113,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 26,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 28,
    "b": 113,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 30,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 31,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 32,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 33,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 34,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 35,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 36,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 38,
    "b": 113,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 6
  },
  {
    "s": 39,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 40,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 41,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 42,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 43,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 44,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 45,
    "b": 113,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 11
  },
  {
    "s": 46,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 47,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 7
  },
  {
    "s": 48,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 49,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 50,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 51,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 52,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 54,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 4
  },
  {
    "s": 56,
    "b": 113,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 2
  },
  {
    "s": 57,
    "b": 113,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 7
  },
  {
    "s": 58,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 59,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 60,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 61,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 62,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 63,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 64,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 65,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 66,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 67,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 68,
    "b": 113,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 18
  },
  {
    "s": 69,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 70,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 71,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 72,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 74,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 75,
    "b": 113,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 12
  },
  {
    "s": 76,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 9
  },
  {
    "s": 77,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 78,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 79,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 80,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 81,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 82,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 83,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 84,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 85,
    "b": 113,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 87,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 88,
    "b": 113,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 89,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 90,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 91,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 92,
    "b": 113,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 93,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 94,
    "b": 113,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 95,
    "b": 113,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 96,
    "b": 113,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 97,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 98,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 99,
    "b": 113,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 100,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 113,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 13
  },
  {
    "s": 102,
    "b": 113,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 103,
    "b": 113,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 104,
    "b": 113,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 105,
    "b": 113,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 106,
    "b": 113,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 113,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 108,
    "b": 113,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 17
  },
  {
    "s": 109,
    "b": 113,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 5
  },
  {
    "s": 110,
    "b": 113,
    "ell": 40,
    "cutoff": 84,
    "states": 85,
    "inequalities": 13770,
    "minimum_defect": 11
  },
  {
    "s": 111,
    "b": 113,
    "ell": 58,
    "cutoff": 120,
    "states": 121,
    "inequalities": 28314,
    "minimum_defect": 6
  },
  {
    "s": 112,
    "b": 113,
    "ell": 113,
    "cutoff": 230,
    "states": 231,
    "inequalities": 104874,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 114,
    "ell": 114,
    "cutoff": 232,
    "states": 233,
    "inequalities": 106714,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 114,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 114,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 114,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 13,
    "b": 114,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 114,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 6
  },
  {
    "s": 25,
    "b": 114,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 29,
    "b": 114,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 31,
    "b": 114,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 114,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 114,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 41,
    "b": 114,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 43,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 47,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 49,
    "b": 114,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 53,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 55,
    "b": 114,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 59,
    "b": 114,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 61,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 32
  },
  {
    "s": 65,
    "b": 114,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 71,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 32
  },
  {
    "s": 73,
    "b": 114,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 77,
    "b": 114,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 79,
    "b": 114,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 114,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 85,
    "b": 114,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 15
  },
  {
    "s": 89,
    "b": 114,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 91,
    "b": 114,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 10
  },
  {
    "s": 97,
    "b": 114,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 101,
    "b": 114,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 103,
    "b": 114,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 107,
    "b": 114,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 9
  },
  {
    "s": 109,
    "b": 114,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 10
  },
  {
    "s": 113,
    "b": 114,
    "ell": 114,
    "cutoff": 232,
    "states": 233,
    "inequalities": 106714,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 115,
    "ell": 115,
    "cutoff": 234,
    "states": 235,
    "inequalities": 108570,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 115,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 115,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 115,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 115,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 115,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 8,
    "b": 115,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 115,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 115,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 12,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 14,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 16,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 18,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 19,
    "b": 115,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 115,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 22,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 24,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 26,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 27,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 115,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 6
  },
  {
    "s": 31,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 32,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 115,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 34,
    "b": 115,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 31
  },
  {
    "s": 36,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 38,
    "b": 115,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 2
  },
  {
    "s": 39,
    "b": 115,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 41,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 42,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 43,
    "b": 115,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 44,
    "b": 115,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 30
  },
  {
    "s": 47,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 48,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 49,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 51,
    "b": 115,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 52,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 53,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 54,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 56,
    "b": 115,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 57,
    "b": 115,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 2
  },
  {
    "s": 58,
    "b": 115,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 7
  },
  {
    "s": 59,
    "b": 115,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 17
  },
  {
    "s": 61,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 62,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 63,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 64,
    "b": 115,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 66,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 67,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 68,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 115,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 72,
    "b": 115,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 74,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 76,
    "b": 115,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 17
  },
  {
    "s": 77,
    "b": 115,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 5
  },
  {
    "s": 78,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 79,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 81,
    "b": 115,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 82,
    "b": 115,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 8
  },
  {
    "s": 83,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 84,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 86,
    "b": 115,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 10
  },
  {
    "s": 87,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 88,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 115,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 91,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 93,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 94,
    "b": 115,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 96,
    "b": 115,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 97,
    "b": 115,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 98,
    "b": 115,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 99,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 101,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 102,
    "b": 115,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 103,
    "b": 115,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 104,
    "b": 115,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 106,
    "b": 115,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 107,
    "b": 115,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 15
  },
  {
    "s": 108,
    "b": 115,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 8
  },
  {
    "s": 109,
    "b": 115,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 111,
    "b": 115,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 10
  },
  {
    "s": 112,
    "b": 115,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 5
  },
  {
    "s": 113,
    "b": 115,
    "ell": 59,
    "cutoff": 122,
    "states": 123,
    "inequalities": 29274,
    "minimum_defect": 6
  },
  {
    "s": 114,
    "b": 115,
    "ell": 115,
    "cutoff": 234,
    "states": 235,
    "inequalities": 108570,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 116,
    "ell": 116,
    "cutoff": 236,
    "states": 237,
    "inequalities": 110442,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 116,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 116,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 11
  },
  {
    "s": 9,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 13,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 15,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 17,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 19,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 21,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 23,
    "b": 116,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 27,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 31,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 33,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 11
  },
  {
    "s": 35,
    "b": 116,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 37,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 39,
    "b": 116,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 6
  },
  {
    "s": 41,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 45,
    "b": 116,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 47,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 49,
    "b": 116,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 51,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 53,
    "b": 116,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 55,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 57,
    "b": 116,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 5
  },
  {
    "s": 59,
    "b": 116,
    "ell": 32,
    "cutoff": 68,
    "states": 69,
    "inequalities": 8970,
    "minimum_defect": 11
  },
  {
    "s": 61,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 116,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 65,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 67,
    "b": 116,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 69,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 116,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 73,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 75,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 77,
    "b": 116,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 12
  },
  {
    "s": 79,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 81,
    "b": 116,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 83,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 16
  },
  {
    "s": 85,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 21
  },
  {
    "s": 89,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 91,
    "b": 116,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 93,
    "b": 116,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 95,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 97,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 99,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 101,
    "b": 116,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 21
  },
  {
    "s": 103,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 105,
    "b": 116,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 107,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 109,
    "b": 116,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 16
  },
  {
    "s": 111,
    "b": 116,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 113,
    "b": 116,
    "ell": 41,
    "cutoff": 86,
    "states": 87,
    "inequalities": 14442,
    "minimum_defect": 11
  },
  {
    "s": 115,
    "b": 116,
    "ell": 116,
    "cutoff": 236,
    "states": 237,
    "inequalities": 110442,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 117,
    "ell": 117,
    "cutoff": 238,
    "states": 239,
    "inequalities": 112330,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 117,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 117,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 117,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 117,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 8,
    "b": 117,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 18
  },
  {
    "s": 10,
    "b": 117,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 14,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 16,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 117,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 22,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 25,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 28,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 117,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 2
  },
  {
    "s": 31,
    "b": 117,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 32,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 17
  },
  {
    "s": 34,
    "b": 117,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 35,
    "b": 117,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 37,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 38,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 40,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 117,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 43,
    "b": 117,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 44,
    "b": 117,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 17
  },
  {
    "s": 46,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 47,
    "b": 117,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 4
  },
  {
    "s": 49,
    "b": 117,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 50,
    "b": 117,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 9
  },
  {
    "s": 53,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 55,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 56,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 58,
    "b": 117,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 2
  },
  {
    "s": 59,
    "b": 117,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 7
  },
  {
    "s": 61,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 62,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 64,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 67,
    "b": 117,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 16
  },
  {
    "s": 68,
    "b": 117,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 70,
    "b": 117,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 10
  },
  {
    "s": 71,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 73,
    "b": 117,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 25
  },
  {
    "s": 74,
    "b": 117,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 76,
    "b": 117,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 77,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 80,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 82,
    "b": 117,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 117,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 85,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 23
  },
  {
    "s": 86,
    "b": 117,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 88,
    "b": 117,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 5
  },
  {
    "s": 89,
    "b": 117,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 92,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 94,
    "b": 117,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 95,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 97,
    "b": 117,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 98,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 100,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 101,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 103,
    "b": 117,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 106,
    "b": 117,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 23
  },
  {
    "s": 107,
    "b": 117,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 14
  },
  {
    "s": 109,
    "b": 117,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 24
  },
  {
    "s": 110,
    "b": 117,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 15
  },
  {
    "s": 112,
    "b": 117,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 9
  },
  {
    "s": 113,
    "b": 117,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 5
  },
  {
    "s": 115,
    "b": 117,
    "ell": 60,
    "cutoff": 124,
    "states": 125,
    "inequalities": 30250,
    "minimum_defect": 6
  },
  {
    "s": 116,
    "b": 117,
    "ell": 117,
    "cutoff": 238,
    "states": 239,
    "inequalities": 112330,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 118,
    "ell": 118,
    "cutoff": 240,
    "states": 241,
    "inequalities": 114234,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 118,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 118,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 118,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 118,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 118,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 17,
    "b": 118,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 118,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 33
  },
  {
    "s": 23,
    "b": 118,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 25,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 27,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 29,
    "b": 118,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 31,
    "b": 118,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 35,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 37,
    "b": 118,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 39,
    "b": 118,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 2
  },
  {
    "s": 41,
    "b": 118,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 45,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 32
  },
  {
    "s": 47,
    "b": 118,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 11
  },
  {
    "s": 49,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 51,
    "b": 118,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 55,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 57,
    "b": 118,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 61,
    "b": 118,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 65,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 67,
    "b": 118,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 69,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 71,
    "b": 118,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 18
  },
  {
    "s": 73,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 42
  },
  {
    "s": 75,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 23
  },
  {
    "s": 77,
    "b": 118,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 118,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 5
  },
  {
    "s": 81,
    "b": 118,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 83,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 85,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 87,
    "b": 118,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 118,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 91,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 93,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 95,
    "b": 118,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 97,
    "b": 118,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 41
  },
  {
    "s": 99,
    "b": 118,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 118,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 103,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 105,
    "b": 118,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 118,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 22
  },
  {
    "s": 109,
    "b": 118,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 111,
    "b": 118,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 113,
    "b": 118,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 17
  },
  {
    "s": 115,
    "b": 118,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 5
  },
  {
    "s": 117,
    "b": 118,
    "ell": 118,
    "cutoff": 240,
    "states": 241,
    "inequalities": 114234,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 119,
    "ell": 119,
    "cutoff": 242,
    "states": 243,
    "inequalities": 116154,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 119,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 119,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 119,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 119,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 6,
    "b": 119,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 119,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 119,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 10,
    "b": 119,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 12,
    "b": 119,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 15,
    "b": 119,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 18,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 19,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 119,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 6
  },
  {
    "s": 22,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 23,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 24,
    "b": 119,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 6
  },
  {
    "s": 25,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 27,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 29,
    "b": 119,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 10
  },
  {
    "s": 30,
    "b": 119,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 6
  },
  {
    "s": 31,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 33,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 24
  },
  {
    "s": 36,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 14
  },
  {
    "s": 37,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 38,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 39,
    "b": 119,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 40,
    "b": 119,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 6
  },
  {
    "s": 41,
    "b": 119,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 43,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 44,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 45,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 46,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 47,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 48,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 50,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 52,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 119,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 54,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 57,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 58,
    "b": 119,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 4
  },
  {
    "s": 59,
    "b": 119,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 2
  },
  {
    "s": 60,
    "b": 119,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 7
  },
  {
    "s": 61,
    "b": 119,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 62,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 64,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 66,
    "b": 119,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 69,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 71,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 72,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 73,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 74,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 75,
    "b": 119,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 76,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 78,
    "b": 119,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 119,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 12
  },
  {
    "s": 80,
    "b": 119,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 9
  },
  {
    "s": 81,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 82,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 83,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 86,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 87,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 88,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 119,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 10
  },
  {
    "s": 90,
    "b": 119,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 92,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 93,
    "b": 119,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 94,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 95,
    "b": 119,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 10
  },
  {
    "s": 96,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 97,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 99,
    "b": 119,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 100,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 119,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 103,
    "b": 119,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 104,
    "b": 119,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 106,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 107,
    "b": 119,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 108,
    "b": 119,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 109,
    "b": 119,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 110,
    "b": 119,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 111,
    "b": 119,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 113,
    "b": 119,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 114,
    "b": 119,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 10
  },
  {
    "s": 115,
    "b": 119,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 10
  },
  {
    "s": 116,
    "b": 119,
    "ell": 42,
    "cutoff": 88,
    "states": 89,
    "inequalities": 15130,
    "minimum_defect": 11
  },
  {
    "s": 117,
    "b": 119,
    "ell": 61,
    "cutoff": 126,
    "states": 127,
    "inequalities": 31242,
    "minimum_defect": 6
  },
  {
    "s": 118,
    "b": 119,
    "ell": 119,
    "cutoff": 242,
    "states": 243,
    "inequalities": 116154,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 120,
    "ell": 120,
    "cutoff": 244,
    "states": 245,
    "inequalities": 118090,
    "minimum_defect": 1
  },
  {
    "s": 7,
    "b": 120,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 120,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 6
  },
  {
    "s": 13,
    "b": 120,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 17,
    "b": 120,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 120,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 23,
    "b": 120,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 120,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 120,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 120,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 41,
    "b": 120,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 43,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 47,
    "b": 120,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 49,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 53,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 59,
    "b": 120,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 5
  },
  {
    "s": 61,
    "b": 120,
    "ell": 33,
    "cutoff": 70,
    "states": 71,
    "inequalities": 9514,
    "minimum_defect": 11
  },
  {
    "s": 67,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 71,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 73,
    "b": 120,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 77,
    "b": 120,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 79,
    "b": 120,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 24
  },
  {
    "s": 83,
    "b": 120,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 120,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 21
  },
  {
    "s": 91,
    "b": 120,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 97,
    "b": 120,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 101,
    "b": 120,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 103,
    "b": 120,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 120,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 109,
    "b": 120,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 113,
    "b": 120,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 5
  },
  {
    "s": 119,
    "b": 120,
    "ell": 120,
    "cutoff": 244,
    "states": 245,
    "inequalities": 118090,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 121,
    "ell": 121,
    "cutoff": 246,
    "states": 247,
    "inequalities": 120042,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 121,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 121,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 121,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 121,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 121,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 8,
    "b": 121,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 9,
    "b": 121,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 10,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 12,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 121,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 15,
    "b": 121,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 16,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 17,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 18,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 19,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 20,
    "b": 121,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 2
  },
  {
    "s": 21,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 24,
    "b": 121,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 2
  },
  {
    "s": 25,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 121,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 17
  },
  {
    "s": 27,
    "b": 121,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 28,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 29,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 30,
    "b": 121,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 2
  },
  {
    "s": 31,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 32,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 34,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 35,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 36,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 37,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 38,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 39,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 40,
    "b": 121,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 2
  },
  {
    "s": 41,
    "b": 121,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 42,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 43,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 45,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 46,
    "b": 121,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 47,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 48,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 49,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 50,
    "b": 121,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 29
  },
  {
    "s": 51,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 52,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 4
  },
  {
    "s": 53,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 54,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 56,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 57,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 58,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 59,
    "b": 121,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 60,
    "b": 121,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 2
  },
  {
    "s": 61,
    "b": 121,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 7
  },
  {
    "s": 62,
    "b": 121,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 17
  },
  {
    "s": 63,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 24
  },
  {
    "s": 64,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 65,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 68,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 69,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 70,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 71,
    "b": 121,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 72,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 73,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 24
  },
  {
    "s": 74,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 75,
    "b": 121,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 39
  },
  {
    "s": 76,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 78,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 79,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 80,
    "b": 121,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 17
  },
  {
    "s": 81,
    "b": 121,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 5
  },
  {
    "s": 82,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 83,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 84,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 85,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 86,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 87,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 89,
    "b": 121,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 90,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 91,
    "b": 121,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 5
  },
  {
    "s": 92,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 93,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 94,
    "b": 121,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 121,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 96,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 97,
    "b": 121,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 98,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 100,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 121,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 102,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 103,
    "b": 121,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 30
  },
  {
    "s": 104,
    "b": 121,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 105,
    "b": 121,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 106,
    "b": 121,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 121,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 108,
    "b": 121,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 109,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 111,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 112,
    "b": 121,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 8
  },
  {
    "s": 113,
    "b": 121,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 114,
    "b": 121,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 9
  },
  {
    "s": 115,
    "b": 121,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 5
  },
  {
    "s": 116,
    "b": 121,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 117,
    "b": 121,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 5
  },
  {
    "s": 118,
    "b": 121,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 5
  },
  {
    "s": 119,
    "b": 121,
    "ell": 62,
    "cutoff": 128,
    "states": 129,
    "inequalities": 32250,
    "minimum_defect": 6
  },
  {
    "s": 120,
    "b": 121,
    "ell": 121,
    "cutoff": 246,
    "states": 247,
    "inequalities": 120042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 122,
    "ell": 122,
    "cutoff": 248,
    "states": 249,
    "inequalities": 122010,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 122,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 122,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 5
  },
  {
    "s": 7,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 4
  },
  {
    "s": 9,
    "b": 122,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 11,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 2
  },
  {
    "s": 13,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 15,
    "b": 122,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 5
  },
  {
    "s": 17,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 19,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 21,
    "b": 122,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 25,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 122,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 11
  },
  {
    "s": 29,
    "b": 122,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 122,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 33,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 35,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 4
  },
  {
    "s": 37,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 13
  },
  {
    "s": 39,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 122,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 6
  },
  {
    "s": 43,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 45,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 47,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 49,
    "b": 122,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 4
  },
  {
    "s": 51,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 53,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 55,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 57,
    "b": 122,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 59,
    "b": 122,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 63,
    "b": 122,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 16
  },
  {
    "s": 65,
    "b": 122,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 69,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 73,
    "b": 122,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 10
  },
  {
    "s": 75,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 77,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 79,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 81,
    "b": 122,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 12
  },
  {
    "s": 83,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 85,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 87,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 122,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 91,
    "b": 122,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 15
  },
  {
    "s": 93,
    "b": 122,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 95,
    "b": 122,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 97,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 99,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 101,
    "b": 122,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 103,
    "b": 122,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 105,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 107,
    "b": 122,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 109,
    "b": 122,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 111,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 5
  },
  {
    "s": 113,
    "b": 122,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 115,
    "b": 122,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 8
  },
  {
    "s": 117,
    "b": 122,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 9
  },
  {
    "s": 119,
    "b": 122,
    "ell": 43,
    "cutoff": 90,
    "states": 91,
    "inequalities": 15834,
    "minimum_defect": 11
  },
  {
    "s": 121,
    "b": 122,
    "ell": 122,
    "cutoff": 248,
    "states": 249,
    "inequalities": 122010,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 123,
    "ell": 123,
    "cutoff": 250,
    "states": 251,
    "inequalities": 123994,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 123,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 3
  },
  {
    "s": 4,
    "b": 123,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 123,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 123,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 11
  },
  {
    "s": 8,
    "b": 123,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 10,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 11,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 13,
    "b": 123,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 14,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 16,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 19,
    "b": 123,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 20,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 10
  },
  {
    "s": 22,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 23,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 25,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 26,
    "b": 123,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 28,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 4
  },
  {
    "s": 31,
    "b": 123,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 6
  },
  {
    "s": 32,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 34,
    "b": 123,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 42
  },
  {
    "s": 35,
    "b": 123,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 11
  },
  {
    "s": 37,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 38,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 40,
    "b": 123,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 44,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 46,
    "b": 123,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 47,
    "b": 123,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 41
  },
  {
    "s": 49,
    "b": 123,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 11
  },
  {
    "s": 50,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 52,
    "b": 123,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 53,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 55,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 56,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 58,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 59,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 61,
    "b": 123,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 2
  },
  {
    "s": 62,
    "b": 123,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 7
  },
  {
    "s": 64,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 65,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 67,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 68,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 70,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 71,
    "b": 123,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 73,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 74,
    "b": 123,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 18
  },
  {
    "s": 76,
    "b": 123,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 52
  },
  {
    "s": 77,
    "b": 123,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 16
  },
  {
    "s": 79,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 80,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 83,
    "b": 123,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 8
  },
  {
    "s": 85,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 86,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 88,
    "b": 123,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 16
  },
  {
    "s": 89,
    "b": 123,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 51
  },
  {
    "s": 91,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 92,
    "b": 123,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 10
  },
  {
    "s": 94,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 95,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 97,
    "b": 123,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 28
  },
  {
    "s": 98,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 15
  },
  {
    "s": 100,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 123,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 103,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 104,
    "b": 123,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 106,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 107,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 109,
    "b": 123,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 110,
    "b": 123,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 112,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 113,
    "b": 123,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 115,
    "b": 123,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 15
  },
  {
    "s": 116,
    "b": 123,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 16
  },
  {
    "s": 118,
    "b": 123,
    "ell": 28,
    "cutoff": 60,
    "states": 61,
    "inequalities": 6954,
    "minimum_defect": 17
  },
  {
    "s": 119,
    "b": 123,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 10
  },
  {
    "s": 121,
    "b": 123,
    "ell": 63,
    "cutoff": 130,
    "states": 131,
    "inequalities": 33274,
    "minimum_defect": 6
  },
  {
    "s": 122,
    "b": 123,
    "ell": 123,
    "cutoff": 250,
    "states": 251,
    "inequalities": 123994,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 124,
    "ell": 124,
    "cutoff": 252,
    "states": 253,
    "inequalities": 125994,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 124,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 2
  },
  {
    "s": 5,
    "b": 124,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 124,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 9,
    "b": 124,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 11,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 13,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 15,
    "b": 124,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 19,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 21,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 23,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 124,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 6
  },
  {
    "s": 27,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 124,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 23
  },
  {
    "s": 33,
    "b": 124,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 37,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 39,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 124,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 2
  },
  {
    "s": 43,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 45,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 47,
    "b": 124,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 49,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 51,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 124,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 9
  },
  {
    "s": 55,
    "b": 124,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 57,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 59,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 61,
    "b": 124,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 5
  },
  {
    "s": 63,
    "b": 124,
    "ell": 34,
    "cutoff": 72,
    "states": 73,
    "inequalities": 10074,
    "minimum_defect": 11
  },
  {
    "s": 65,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 67,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 69,
    "b": 124,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 71,
    "b": 124,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 16
  },
  {
    "s": 73,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 75,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 32
  },
  {
    "s": 77,
    "b": 124,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 79,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 81,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 32
  },
  {
    "s": 83,
    "b": 124,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 5
  },
  {
    "s": 85,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 87,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 89,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 91,
    "b": 124,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 95,
    "b": 124,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 97,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 99,
    "b": 124,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 10
  },
  {
    "s": 101,
    "b": 124,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 103,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 105,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 107,
    "b": 124,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 109,
    "b": 124,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 111,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 113,
    "b": 124,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 115,
    "b": 124,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 15
  },
  {
    "s": 117,
    "b": 124,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 15
  },
  {
    "s": 119,
    "b": 124,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 10
  },
  {
    "s": 121,
    "b": 124,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 5
  },
  {
    "s": 123,
    "b": 124,
    "ell": 124,
    "cutoff": 252,
    "states": 253,
    "inequalities": 125994,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 125,
    "ell": 125,
    "cutoff": 254,
    "states": 255,
    "inequalities": 128010,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 125,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 125,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 7
  },
  {
    "s": 4,
    "b": 125,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 2
  },
  {
    "s": 6,
    "b": 125,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 7,
    "b": 125,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 8,
    "b": 125,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 18
  },
  {
    "s": 9,
    "b": 125,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 11,
    "b": 125,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 12,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 13,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 25
  },
  {
    "s": 14,
    "b": 125,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 6
  },
  {
    "s": 16,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 18,
    "b": 125,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 6
  },
  {
    "s": 19,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 21,
    "b": 125,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 6
  },
  {
    "s": 22,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 23,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 24,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 26,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 9
  },
  {
    "s": 27,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 28,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 29,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 125,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 2
  },
  {
    "s": 32,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 33,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 34,
    "b": 125,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 36,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 8
  },
  {
    "s": 37,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 38,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 39,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 41,
    "b": 125,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 42,
    "b": 125,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 6
  },
  {
    "s": 43,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 44,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 46,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 47,
    "b": 125,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 17
  },
  {
    "s": 48,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 24
  },
  {
    "s": 49,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 51,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 52,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 7
  },
  {
    "s": 53,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 54,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 56,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 57,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 8
  },
  {
    "s": 58,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 59,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 7
  },
  {
    "s": 61,
    "b": 125,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 4
  },
  {
    "s": 62,
    "b": 125,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 2
  },
  {
    "s": 63,
    "b": 125,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 7
  },
  {
    "s": 64,
    "b": 125,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 66,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 67,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 68,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 69,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 71,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 72,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 73,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 74,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 76,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 77,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 33
  },
  {
    "s": 78,
    "b": 125,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 25
  },
  {
    "s": 79,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 81,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 82,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 23
  },
  {
    "s": 83,
    "b": 125,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 12
  },
  {
    "s": 84,
    "b": 125,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 9
  },
  {
    "s": 86,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 87,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 88,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 89,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 13
  },
  {
    "s": 91,
    "b": 125,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 14
  },
  {
    "s": 92,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 28
  },
  {
    "s": 93,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 22
  },
  {
    "s": 94,
    "b": 125,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 5
  },
  {
    "s": 96,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 97,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 13
  },
  {
    "s": 98,
    "b": 125,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 99,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 125,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 102,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 103,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 104,
    "b": 125,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 106,
    "b": 125,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 30
  },
  {
    "s": 107,
    "b": 125,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 108,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 109,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 111,
    "b": 125,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 112,
    "b": 125,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 32
  },
  {
    "s": 113,
    "b": 125,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 13
  },
  {
    "s": 114,
    "b": 125,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 14
  },
  {
    "s": 116,
    "b": 125,
    "ell": 22,
    "cutoff": 48,
    "states": 49,
    "inequalities": 4410,
    "minimum_defect": 10
  },
  {
    "s": 117,
    "b": 125,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 24
  },
  {
    "s": 118,
    "b": 125,
    "ell": 24,
    "cutoff": 52,
    "states": 53,
    "inequalities": 5194,
    "minimum_defect": 10
  },
  {
    "s": 119,
    "b": 125,
    "ell": 26,
    "cutoff": 56,
    "states": 57,
    "inequalities": 6042,
    "minimum_defect": 10
  },
  {
    "s": 121,
    "b": 125,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 5
  },
  {
    "s": 122,
    "b": 125,
    "ell": 44,
    "cutoff": 92,
    "states": 93,
    "inequalities": 16554,
    "minimum_defect": 11
  },
  {
    "s": 123,
    "b": 125,
    "ell": 64,
    "cutoff": 132,
    "states": 133,
    "inequalities": 34314,
    "minimum_defect": 6
  },
  {
    "s": 124,
    "b": 125,
    "ell": 125,
    "cutoff": 254,
    "states": 255,
    "inequalities": 128010,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 126,
    "ell": 126,
    "cutoff": 256,
    "states": 257,
    "inequalities": 130042,
    "minimum_defect": 1
  },
  {
    "s": 5,
    "b": 126,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 11,
    "b": 126,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 13,
    "b": 126,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 17,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 19,
    "b": 126,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 23,
    "b": 126,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 25,
    "b": 126,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 2
  },
  {
    "s": 29,
    "b": 126,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 31,
    "b": 126,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 5
  },
  {
    "s": 37,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 7
  },
  {
    "s": 41,
    "b": 126,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 43,
    "b": 126,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 47,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 53,
    "b": 126,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 55,
    "b": 126,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 59,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 14
  },
  {
    "s": 61,
    "b": 126,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 4
  },
  {
    "s": 65,
    "b": 126,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 71,
    "b": 126,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 73,
    "b": 126,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 79,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 83,
    "b": 126,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 16
  },
  {
    "s": 85,
    "b": 126,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 15
  },
  {
    "s": 89,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 12
  },
  {
    "s": 95,
    "b": 126,
    "ell": 21,
    "cutoff": 46,
    "states": 47,
    "inequalities": 4042,
    "minimum_defect": 9
  },
  {
    "s": 97,
    "b": 126,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 101,
    "b": 126,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 103,
    "b": 126,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 107,
    "b": 126,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 30
  },
  {
    "s": 109,
    "b": 126,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 12
  },
  {
    "s": 113,
    "b": 126,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 115,
    "b": 126,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 8
  },
  {
    "s": 121,
    "b": 126,
    "ell": 30,
    "cutoff": 64,
    "states": 65,
    "inequalities": 7930,
    "minimum_defect": 5
  },
  {
    "s": 125,
    "b": 126,
    "ell": 126,
    "cutoff": 256,
    "states": 257,
    "inequalities": 130042,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 127,
    "ell": 127,
    "cutoff": 258,
    "states": 259,
    "inequalities": 132090,
    "minimum_defect": 1
  },
  {
    "s": 2,
    "b": 127,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 3
  },
  {
    "s": 3,
    "b": 127,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 2
  },
  {
    "s": 4,
    "b": 127,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 6
  },
  {
    "s": 5,
    "b": 127,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 5
  },
  {
    "s": 6,
    "b": 127,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 7,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 8,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 9,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 10,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 11,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 12,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 16
  },
  {
    "s": 13,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 14,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 2
  },
  {
    "s": 15,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 16,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 6
  },
  {
    "s": 17,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 18,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 2
  },
  {
    "s": 19,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 20,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 21,
    "b": 127,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 2
  },
  {
    "s": 22,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 23,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 11
  },
  {
    "s": 24,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 25,
    "b": 127,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 5
  },
  {
    "s": 26,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 27,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 28,
    "b": 127,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 16
  },
  {
    "s": 29,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 30,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 8
  },
  {
    "s": 31,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 32,
    "b": 127,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 6
  },
  {
    "s": 33,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 23
  },
  {
    "s": 34,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 35,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 22
  },
  {
    "s": 36,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 16
  },
  {
    "s": 37,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 38,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 39,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 9
  },
  {
    "s": 40,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 41,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 4
  },
  {
    "s": 42,
    "b": 127,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 2
  },
  {
    "s": 43,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 44,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 45,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 46,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 47,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 48,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 31
  },
  {
    "s": 49,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 50,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 51,
    "b": 127,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 4
  },
  {
    "s": 52,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 53,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 15
  },
  {
    "s": 54,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 55,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 7
  },
  {
    "s": 56,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 20
  },
  {
    "s": 57,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 21
  },
  {
    "s": 58,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 59,
    "b": 127,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 60,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 15
  },
  {
    "s": 61,
    "b": 127,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 4
  },
  {
    "s": 62,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 10
  },
  {
    "s": 63,
    "b": 127,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 2
  },
  {
    "s": 64,
    "b": 127,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 7
  },
  {
    "s": 65,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 17
  },
  {
    "s": 66,
    "b": 127,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 10
  },
  {
    "s": 67,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 68,
    "b": 127,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 23
  },
  {
    "s": 69,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 70,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 71,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 72,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 73,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 74,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 23
  },
  {
    "s": 75,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 76,
    "b": 127,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 10
  },
  {
    "s": 77,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 31
  },
  {
    "s": 78,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 30
  },
  {
    "s": 79,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 41
  },
  {
    "s": 80,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 81,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 22
  },
  {
    "s": 82,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 41
  },
  {
    "s": 83,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 23
  },
  {
    "s": 84,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 17
  },
  {
    "s": 85,
    "b": 127,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 5
  },
  {
    "s": 86,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 87,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 88,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 89,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 14
  },
  {
    "s": 90,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 91,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 92,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 93,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 28
  },
  {
    "s": 94,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 30
  },
  {
    "s": 95,
    "b": 127,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 10
  },
  {
    "s": 96,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 97,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 98,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 29
  },
  {
    "s": 99,
    "b": 127,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 22
  },
  {
    "s": 100,
    "b": 127,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 28
  },
  {
    "s": 101,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 22
  },
  {
    "s": 102,
    "b": 127,
    "ell": 19,
    "cutoff": 42,
    "states": 43,
    "inequalities": 3354,
    "minimum_defect": 9
  },
  {
    "s": 103,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 12
  },
  {
    "s": 104,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 105,
    "b": 127,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 106,
    "b": 127,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 107,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 108,
    "b": 127,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 109,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 110,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 111,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 112,
    "b": 127,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 8
  },
  {
    "s": 113,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 114,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 14
  },
  {
    "s": 115,
    "b": 127,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 22
  },
  {
    "s": 116,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 16
  },
  {
    "s": 117,
    "b": 127,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 14
  },
  {
    "s": 118,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 119,
    "b": 127,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 120,
    "b": 127,
    "ell": 25,
    "cutoff": 54,
    "states": 55,
    "inequalities": 5610,
    "minimum_defect": 5
  },
  {
    "s": 121,
    "b": 127,
    "ell": 27,
    "cutoff": 58,
    "states": 59,
    "inequalities": 6490,
    "minimum_defect": 5
  },
  {
    "s": 122,
    "b": 127,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 9
  },
  {
    "s": 123,
    "b": 127,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 10
  },
  {
    "s": 124,
    "b": 127,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 5
  },
  {
    "s": 125,
    "b": 127,
    "ell": 65,
    "cutoff": 134,
    "states": 135,
    "inequalities": 35370,
    "minimum_defect": 6
  },
  {
    "s": 126,
    "b": 127,
    "ell": 127,
    "cutoff": 258,
    "states": 259,
    "inequalities": 132090,
    "minimum_defect": 3
  },
  {
    "s": 1,
    "b": 128,
    "ell": 128,
    "cutoff": 260,
    "states": 261,
    "inequalities": 134154,
    "minimum_defect": 1
  },
  {
    "s": 3,
    "b": 128,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 7
  },
  {
    "s": 5,
    "b": 128,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 12
  },
  {
    "s": 7,
    "b": 128,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 5
  },
  {
    "s": 9,
    "b": 128,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 5
  },
  {
    "s": 11,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 13,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 10
  },
  {
    "s": 15,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 17,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 11
  },
  {
    "s": 19,
    "b": 128,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 21,
    "b": 128,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 5
  },
  {
    "s": 23,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 25,
    "b": 128,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 27,
    "b": 128,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 15
  },
  {
    "s": 29,
    "b": 128,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 12
  },
  {
    "s": 31,
    "b": 128,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 33,
    "b": 128,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 9
  },
  {
    "s": 35,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 17
  },
  {
    "s": 37,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 14
  },
  {
    "s": 39,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 15
  },
  {
    "s": 41,
    "b": 128,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 4
  },
  {
    "s": 43,
    "b": 128,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 6
  },
  {
    "s": 45,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 13
  },
  {
    "s": 47,
    "b": 128,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 49,
    "b": 128,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 40
  },
  {
    "s": 51,
    "b": 128,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 11
  },
  {
    "s": 53,
    "b": 128,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 11
  },
  {
    "s": 55,
    "b": 128,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 4
  },
  {
    "s": 57,
    "b": 128,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 4
  },
  {
    "s": 59,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 9
  },
  {
    "s": 61,
    "b": 128,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 4
  },
  {
    "s": 63,
    "b": 128,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 5
  },
  {
    "s": 65,
    "b": 128,
    "ell": 35,
    "cutoff": 74,
    "states": 75,
    "inequalities": 10650,
    "minimum_defect": 11
  },
  {
    "s": 67,
    "b": 128,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 10
  },
  {
    "s": 69,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 71,
    "b": 128,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 10
  },
  {
    "s": 73,
    "b": 128,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 10
  },
  {
    "s": 75,
    "b": 128,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 19
  },
  {
    "s": 77,
    "b": 128,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 18
  },
  {
    "s": 79,
    "b": 128,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 51
  },
  {
    "s": 81,
    "b": 128,
    "ell": 11,
    "cutoff": 26,
    "states": 27,
    "inequalities": 1242,
    "minimum_defect": 51
  },
  {
    "s": 83,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 85,
    "b": 128,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 12
  },
  {
    "s": 87,
    "b": 128,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 89,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 91,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 20
  },
  {
    "s": 93,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 23
  },
  {
    "s": 95,
    "b": 128,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 97,
    "b": 128,
    "ell": 15,
    "cutoff": 34,
    "states": 35,
    "inequalities": 2170,
    "minimum_defect": 14
  },
  {
    "s": 99,
    "b": 128,
    "ell": 12,
    "cutoff": 28,
    "states": 29,
    "inequalities": 1450,
    "minimum_defect": 18
  },
  {
    "s": 101,
    "b": 128,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 21
  },
  {
    "s": 103,
    "b": 128,
    "ell": 16,
    "cutoff": 36,
    "states": 37,
    "inequalities": 2442,
    "minimum_defect": 8
  },
  {
    "s": 105,
    "b": 128,
    "ell": 13,
    "cutoff": 30,
    "states": 31,
    "inequalities": 1674,
    "minimum_defect": 21
  },
  {
    "s": 107,
    "b": 128,
    "ell": 18,
    "cutoff": 40,
    "states": 41,
    "inequalities": 3034,
    "minimum_defect": 9
  },
  {
    "s": 109,
    "b": 128,
    "ell": 14,
    "cutoff": 32,
    "states": 33,
    "inequalities": 1914,
    "minimum_defect": 21
  },
  {
    "s": 111,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 113,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 16
  },
  {
    "s": 115,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 15
  },
  {
    "s": 117,
    "b": 128,
    "ell": 17,
    "cutoff": 38,
    "states": 39,
    "inequalities": 2730,
    "minimum_defect": 23
  },
  {
    "s": 119,
    "b": 128,
    "ell": 20,
    "cutoff": 44,
    "states": 45,
    "inequalities": 3690,
    "minimum_defect": 9
  },
  {
    "s": 121,
    "b": 128,
    "ell": 23,
    "cutoff": 50,
    "states": 51,
    "inequalities": 4794,
    "minimum_defect": 9
  },
  {
    "s": 123,
    "b": 128,
    "ell": 29,
    "cutoff": 62,
    "states": 63,
    "inequalities": 7434,
    "minimum_defect": 17
  },
  {
    "s": 125,
    "b": 128,
    "ell": 45,
    "cutoff": 94,
    "states": 95,
    "inequalities": 17290,
    "minimum_defect": 11
  },
  {
    "s": 127,
    "b": 128,
    "ell": 128,
    "cutoff": 260,
    "states": 261,
    "inequalities": 134154,
    "minimum_defect": 3
  }
]


==> anc/verification/core/ray_results.json <==
{
  "status": "PASS",
  "strict_internal_log_concavity": true,
  "smaller_block_bound": 128,
  "proof_cutoff": "R=2*ell+4",
  "counts": {
    "independent_seed_meanders": 5022,
    "independent_seed_vertices": 645476,
    "finite_spectral_states": 216868,
    "coefficient_inequalities": 26907036,
    "certified_infinite_rays": 5022
  },
  "maximum_seed_degree": 128,
  "maximum_cutoff": 260,
  "maximum_tested_ambient_size": 33535,
  "maximum_tested_dimension": 1120320128,
  "global_safe_dimension_bound": 1120387071,
  "safe_bound_squared": 1255267188863959041,
  "int64_limit": 9223372036854775807,
  "spectrum_stream_sha256": "234b4a6fb3c86a8132de7816805490bda6bc4e02edf7d4e22f1ba0c65d3991c1",
  "elapsed_seconds": 26.442,
  "scope": "Computer-assisted all-a strict log-concavity theorem for min(a,b)<=128, dependent on histogram identification and the proved finite-ray theorem; not all coprime pairs."
}


==> anc/verification/core/verify_additional.py <==
#!/usr/bin/env python3
"""Additional exact review audits, not part of the finite-ray certificate.

1. Check the vertex-wise lifting formula against directly solved reflection edges,
   including the actual m=0 case, for every seed 1<=s<b<=32, gcd(s,b)=1,
   and 0<=m<=6.
2. For every ordered coprime pair with a+b<=12, construct the Kirillov matrix on
   an explicit traceless matrix-unit basis. A nonzero determinant modulo the
   verified prime 1000003 certifies nonsingularity over Q in each tested case.
   Check the principal-element equation and compare the Ooms multiplicities
   counted from that basis with the canonical Euclidean histogram formula.
3. Check the two formal Laurent-polynomial conservation identities exactly.

The finite audits do not replace the all-parameter proofs in the manuscript.
All comparisons use integer arithmetic; no third-party package is required.
"""
from __future__ import annotations
from collections import Counter
from math import gcd, isqrt
from pathlib import Path
from hashlib import sha256
import json, time

ROOT=Path(__file__).resolve().parent
COUNT=Counter()
DIGEST=sha256()


def potential(a:int,b:int):
    v=a+b
    # Orientations are the matrix locations of the Frobenius functional.
    edges=[]
    for start,size in [(0,a),(a,b)]:
        edges += [(start+size-1-j,start+j) for j in range(size//2)]
    edges += [(j,v-1-j) for j in range(v//2)]
    adjacency=[[] for _ in range(v)]
    for i,j in edges:
        adjacency[i].append((j,-1))
        adjacency[j].append((i,1))
    h=[None]*v; h[v-1]=0; todo=[v-1]
    while todo:
        i=todo.pop()
        for j,delta in adjacency[i]:
            proposed=h[i]+delta
            if h[j] is None:
                h[j]=proposed;todo.append(j)
            else:
                assert h[j]==proposed
    assert all(x is not None for x in h)
    assert all(h[i]-h[j]==1 for i,j in edges)
    return h,edges


def histogram(values):
    return dict(Counter(values))


def mul(p,q):
    out=Counter()
    for i,v in p.items():
        for j,w in q.items():out[i+j]+=v*w
    return {i:v for i,v in out.items() if v}


def add(*polys):
    out=Counter()
    for p in polys:
        for i,v in p.items():out[i]+=v
    return {i:v for i,v in out.items() if v}


def shift(p,r):return {i+r:v for i,v in p.items()}
def rev(p):return {-i:v for i,v in p.items()}
def neg(p):return {i:-v for i,v in p.items()}


def canonical(a,b):
    word=[];u,v=a,b
    while (u,v)!=(1,1):
        assert u>0 and v>0
        if u>v:word.append('L');u-=v
        else:word.append('R');v-=u
    A,C={1:1},{0:1}
    for x in reversed(word):
        if x=='L':A=shift(add(A,C),1)
        else:A,C=shift(A,1),add(A,C)
    return A,C


def full_rank_mod(matrix,prime):
    a=[[x%prime for x in row] for row in matrix]
    d=len(a)
    for k in range(d):
        pivot=next((i for i in range(k,d) if a[i][k]),None)
        if pivot is None:return False
        a[k],a[pivot]=a[pivot],a[k]
        inv=pow(a[k][k],prime-2,prime)
        for i in range(k+1,d):
            factor=(a[i][k]*inv)%prime
            if factor:
                for j in range(k,d):
                    a[i][j]=(a[i][j]-factor*a[k][j])%prime
    return True


def verify_matrix_basis(a,b):
    h,edges=potential(a,b);v=a+b;F=set(edges)
    # Basis elements are ('d',i) = E_ii-E_(v-1,v-1), or ('e',i,j).
    basis=[('d',i) for i in range(v-1)]
    basis += [('e',i,j) for i in range(v) for j in range(v)
              if i!=j and (i<a or j>=a)]
    assert all(i<a or j>=a for i,j in F)
    def phi(i,j):return int((i,j) in F)
    def diag(i,k):return int(i==k)-int(k==v-1)
    def kir(x,y):
        if x[0]=='d' and y[0]=='d':return 0
        if x[0]=='d':
            _,k,l=y
            return (diag(x[1],k)-diag(x[1],l))*phi(k,l)
        if y[0]=='d':return -kir(y,x)
        _,i,j=x;_,k,l=y
        return (int(j==k)*phi(i,l)-int(l==i)*phi(k,j))
    mat=[[kir(x,y) for y in basis] for x in basis]
    assert all(mat[i][j]==-mat[j][i] for i in range(len(basis)) for j in range(len(basis)))
    assert full_rank_mod(mat,1000003)
    # Traceless h has the same eigenvalue differences as the integral potential.
    direct=Counter({0:v-1})
    for x in basis:
        if x[0]=='e':
            _,i,j=x;lam=h[i]-h[j]
            direct[lam]+=1
            assert lam*phi(i,j)==phi(i,j)
    A,C=canonical(a,b)
    M=add(mul(rev(A),A),mul(rev(A),C),mul(rev(C),C),{0:-1})
    assert {k:w for k,w in direct.items() if w}==rev(M)
    assert sum(direct.values())==a*a+a*b+b*b-1==len(basis)
    COUNT['kirillov_nonsingularity_tests']+=1
    COUNT['explicit_basis_eigenvalues']+=len(basis)
    COUNT['matrix_position_principal_equations']+=len(basis)-(v-1)
    DIGEST.update(f'basis:{a},{b}:'.encode())
    DIGEST.update(str(sorted(direct.items())).encode())


def mm(a,b):
    return [[add(*(mul(a[i][k],b[k][j]) for k in range(2)))
             for j in range(2)] for i in range(2)]


def main():
    if not __debug__:raise RuntimeError('Assertions are essential; do not use -O.')
    started=time.time()
    assert all(1000003%d for d in range(2,isqrt(1000003)+1))
    B=[[{1:1,0:-1},{1:1}],[{0:-1},{1:1,0:-1}]]
    L=[[{1:1},{1:1}],[{},{0:1}]]
    R=[[{1:1},{}],[{0:1},{0:1}]]
    for T in [L,R]:
        dagger=[[rev(T[j][i]) for j in range(2)] for i in range(2)]
        assert mm(mm(dagger,B),T)==B
        COUNT['formal_matrix_conservation_identities']+=1
    for b in range(2,33):
        for s in range(1,b):
            if gcd(s,b)!=1:continue
            u,_=potential(s,b-s)
            P,Q=histogram(u[:s]),histogram(u[s:])
            for m in range(7):
                a=m*b+s
                got,_=potential(a,b)
                expected=[None]*(a+b)
                if m:
                    for i in range(1,b+1):
                        tau=s+1-i if i<=s else b+s+1-i
                        qi=m if i<=s else m-1
                        for j in range(qi+1):
                            expected[i+j*b-1]=min(u[i-1]+2*j,u[tau-1]+1+2*(qi-j))
                else:expected[:s]=u[:s]
                for t in range(1,b+1):expected[a+t-1]=u[b-t]-1
                assert got==expected
                I=lambda k:{j:1 for j in range(k)}
                assert histogram(got[:a])==add(mul(P,I(m+1)),mul(Q,I(m)))
                assert histogram(got[a:])==shift(add(P,Q),-1)
                COUNT['vertexwise_lifting_cases']+=1
                COUNT['vertexwise_potential_comparisons']+=a+b
                if m==0:COUNT['actual_zero_enlargements']+=1
                DIGEST.update(f'lift:{s},{b},{m}:'.encode())
                DIGEST.update(','.join(map(str,got)).encode())
    for v in range(2,13):
        for a in range(1,v):
            b=v-a
            if gcd(a,b)==1:verify_matrix_basis(a,b)
    result={'status':'PASS','scope':'Additional finite audits of the cited geometric input and derived lifting identities, not proofs of their unbounded assertions.',
            'arithmetic':'Python integers; the Kirillov determinant is checked in the verified prime field F_1000003.',
            'counts':dict(COUNT),'audit_digest_sha256':DIGEST.hexdigest(),
            'elapsed_seconds':round(time.time()-started,3)}
    (ROOT/'additional_audit_results.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/verification/core/verify_curvature.py <==
#!/usr/bin/env python3
"""Independent standard-library integer verification of the accompanying finite-ray certificate.
Seed histograms come directly from the directed meander, not Euclidean lifting.
Each ray spectrum is reconstructed by twice integrating the separated curvature,
not by correlating the enlarged histograms. Results must match verify_rays.py.
"""
from collections import Counter
from pathlib import Path
from math import gcd
import json,time,hashlib,itertools
if not __debug__:
    raise RuntimeError('Run without -O: assertions are essential to the certificate.')

ROOT=Path(__file__).resolve().parent
BMAX=128
COUNT=Counter();START=time.time();DIGEST=hashlib.sha256()

def plus(*ps):
    o=Counter()
    for p in ps:
        for k,v in p.items():o[k]+=v
    return {k:v for k,v in o.items() if v}

def prod(p,q):
    o=Counter()
    for i,v in p.items():
        for j,w in q.items():o[i+j]+=v*w
    return {k:v for k,v in o.items() if v}

def rev(p):return {-k:v for k,v in p.items()}
def sh(p,r):return {k+r:v for k,v in p.items()}

def meander(s,b):
    n=s+b;rank=[None]*n;rank[0]=0;stack=[0]
    while stack:
        i=stack.pop()
        # top arc points from the greater index to the smaller;
        # bottom arc points from the smaller index to the greater.
        top=s-1-i if i<s else n+s-1-i
        bot=n-1-i
        for j,delta in ((top,1 if i<top else -1),(bot,-1 if i<bot else 1)):
            if j==i:continue
            v=rank[i]+delta
            if rank[j] is None:rank[j]=v;stack.append(j)
            else:assert rank[j]==v
    assert all(v is not None for v in rank)
    lo=min(rank);rank=[v-lo for v in rank]
    return dict(Counter(rank[:s])),dict(Counter(rank[s:])),max(rank)

def lc(a):return all(a[i]*a[i]>a[i-1]*a[i+1] for i in range(1,len(a)-1))

def edge(Y,V,t):
    return sum((j-t)*v for j,v in Y.items() if j>t)+sum(v for j,v in V.items() if j<=-t-1)

for b in range(1,BMAX+1):
    for s in ([1] if b==1 else range(1,b)):
        if gcd(s,b)!=1:continue
        A,C,ell=meander(s,b);R=2*ell+4
        Y=prod(rev(C),C);V=prod(rev(A),C)
        F=plus({k:-v for k,v in Y.items()},prod({-1:1,0:-1},rev(V)))
        central=prod({-1:1,0:1},Y)
        es={t:edge(Y,V,t) for t in range(-ell-3,ell+3)}
        for t in range(-ell-1,ell+1):
            assert es[t]*es[t]>=es[t-1]*es[t+1]
            COUNT['edge_profile_inequalities']+=1
        assert es[-ell-3]==s*b+(ell+3)*b*b
        assert es[-ell-2]==s*b+(ell+2)*b*b
        assert es[ell]==0
        COUNT['edge_profiles']+=1
        for r in range(R+1):
            curvature=plus(central,sh(F,r),sh(rev(F),-r-1))
            lo,hi=-r-ell-1,r+ell
            prev=cur=0;m=[]
            for k in range(lo,hi+1):
                nxt=2*cur-prev-curvature.get(k,0)
                m.append(nxt);prev,cur=cur,nxt
            assert m[-2:]==[0,0]
            m=m[:-2]
            assert all(v>0 for v in m) and m==m[::-1]
            assert sum(m)==(s+r*b)**2+(s+r*b)*b+b*b-1
            assert lc(m)
            if r==R:
                # Every local inequality in the fixed central window is
                # covered by a nonnegative second difference.
                for k in range(ell+2):
                    assert curvature.get(k,0)==Y.get(k,0)+Y.get(k+1,0)
                    COUNT['central_curvature_checks']+=1
                # Recovered right edge equals the separately computed profile.
                for k in range(ell+1,r+ell):
                    assert m[k+r+ell]==edge(Y,V,k-r)
                    COUNT['edge_value_checks']+=1
            COUNT['finite_spectral_states']+=1
            COUNT['coefficient_inequalities']+=len(m)-2
            DIGEST.update(f'{s},{b},{r}:'.encode());DIGEST.update(','.join(map(str,m)).encode());DIGEST.update(b'\n')
    if b%32==0:print('curvature verifier completed b=',b,flush=True)
expected=json.loads((ROOT/'ray_results.json').read_text())
assert DIGEST.hexdigest()==expected['spectrum_stream_sha256']
assert COUNT['finite_spectral_states']==expected['counts']['finite_spectral_states']
assert COUNT['coefficient_inequalities']==expected['counts']['coefficient_inequalities']
result={'status':'PASS','strict_internal_log_concavity':True,'counts':dict(COUNT),'spectrum_stream_sha256':DIGEST.hexdigest(),
        'independent_spectrum_streams_agree':True,'arithmetic':'Python arbitrary-precision integers',
        'elapsed_seconds':round(time.time()-START,3)}
(ROOT/'curvature_results.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))


==> anc/verification/core/verify_profiles.py <==
#!/usr/bin/env python3
"""Exact audit of the algebraic results in the accompanying manuscript.

This is NOT the finite certificate for the smaller-block theorem.  That
certificate is generated by verify_rays.py and verify_curvature.py.
Here the identities are checked on every binary word through length 10;
small cases are also checked by independent meander and ideal enumeration.
All arithmetic is Python integer arithmetic. No third-party package is used.
"""
from __future__ import annotations

from collections import Counter
from hashlib import sha256
from itertools import product
from math import comb
from pathlib import Path
import json
import time

ROOT = Path(__file__).resolve().parent
MAX_DEPTH = 10


def trim(a: list[int]) -> list[int]:
    a = a[:]
    while len(a) > 1 and a[-1] == 0:
        a.pop()
    return a


def add(*polys: list[int]) -> list[int]:
    out = [0] * max(map(len, polys))
    for a in polys:
        for i, value in enumerate(a):
            out[i] += value
    return trim(out)


def mul(a: list[int], b: list[int]) -> list[int]:
    out = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            out[i + j] += x * y
    return trim(out)


def shift(a: list[int], k: int) -> list[int]:
    return trim([0] * k + a)


def cut(a: list[int], degree: int) -> list[int]:
    return trim(a[:degree + 1])


def reciprocal(a: list[int], degree: int) -> list[int]:
    assert len(a) <= degree + 1
    return trim((a + [0] * (degree + 1 - len(a)))[::-1])


def state(w: str) -> tuple[list[int], list[int]]:
    a, c = [0, 1], [1]
    for letter in w:
        u = add(a, c)
        if letter == 'L':
            a = shift(u, 1)
        else:
            a, c = shift(a, 1), u
    return a, c


def direct(w: str) -> tuple[list[int], tuple[list[int], ...], list[int]]:
    """Use the three original correlations, not the positive profile update."""
    n = len(w) + 1
    a, c = state(w)
    abar, cbar = reciprocal(a, n), reciprocal(c, n)
    f = add(mul(abar, a), mul(abar, c), mul(cbar, c),
            [0] * n + [-1])
    assert len(f) == 2 * n and f == f[::-1]
    d = trim([f[j] - (f[j - 1] if j else 0) for j in range(n)])
    profile = lambda p: cut(mul([1, 0, -1], p), n)
    j = profile(mul(a, cbar))
    pa, pc = profile(mul(a, abar)), profile(mul(c, cbar))
    h = profile(mul(add(a, c), add(abar, cbar)))
    assert h == add(mul([1, 1], d), j, [0] * n + [1])
    assert add(pa, pc, j) == add(cut(mul([0, 1, 1], d), n), [0] * n + [1])
    assert add(mul(abar, c), [-v for v in mul(a, cbar)]) == mul([1, -1], f)
    return f, (d, j, pa, pc), h


def advance(profiles: tuple[list[int], ...], n: int, letter: str) -> tuple[list[int], ...]:
    d, j, pa, pc = profiles
    h = add(mul([1, 1], d), j, [0] * n + [1])
    e = add(j, pc if letter == 'L' else pa)
    if letter == 'L':
        return add(d, e), cut(shift(e, 2), n + 1), shift(h, 1), shift(pc, 1)
    return add(d, e), cut(shift(e, 2), n + 1), shift(pa, 1), shift(h, 1)


def meander(a: int, b: int) -> tuple[list[int], list[int], list[int]]:
    """Solve all directed-edge potential constraints, then count matrix units."""
    size = a + b
    adj: list[list[tuple[int, int]]] = [[] for _ in range(size)]
    for start, length in ((0, a), (a, b)):
        for i in range(length // 2):
            lo, hi = start + i, start + length - 1 - i
            adj[lo].append((hi, 1))
            adj[hi].append((lo, -1))
    for lo in range(size // 2):
        hi = size - 1 - lo
        adj[lo].append((hi, -1))
        adj[hi].append((lo, 1))
    potential: list[int | None] = [None] * size
    potential[-1] = 0
    stack = [size - 1]
    while stack:
        i = stack.pop()
        for j, delta in adj[i]:
            value = potential[i] + delta
            if potential[j] is None:
                potential[j] = value
                stack.append(j)
            else:
                assert potential[j] == value
    assert all(x is not None for x in potential)
    minimum = min(potential)
    psi = [x - minimum for x in potential]
    def histogram(values: list[int]) -> list[int]:
        result = [0] * (max(values) + 1)
        for x in values:
            result[x] += 1
        return result
    weights: Counter[int] = Counter()
    for i in range(size):
        for j in range(0 if i < a else a, size):
            weights[psi[j] - psi[i]] += 1
    weights[0] -= 1
    row = [weights[k] for k in range(min(weights), max(weights) + 1)]
    return histogram(psi[:a]), histogram(psi[a:]), row


def ideal_pair_counts(w: str) -> tuple[list[int], list[int]]:
    n = len(w) + 1
    valid = []
    for mask in range(1 << n):
        okay = True
        for i, letter in enumerate(w):
            old, new = bool(mask & (1 << i)), bool(mask & (1 << (i + 1)))
            if (letter == 'L' and old and not new) or (letter == 'R' and new and not old):
                okay = False
                break
        if okay:
            valid.append(mask)
    u = [0] * (n + 1)
    pairs = [0] * (2 * n + 1)
    universe, endpoint = (1 << n) - 1, 1 << (n - 1)
    for ideal in valid:
        u[ideal.bit_count()] += 1
        for complement in valid:
            filtr = universe ^ complement
            if not (ideal & endpoint and filtr & endpoint):
                pairs[ideal.bit_count() + filtr.bit_count()] += 1
    return trim(u), trim(pairs)


def runs(w: str) -> list[tuple[str, int]]:
    out: list[tuple[str, int]] = []
    for letter in w:
        if out and out[-1][0] == letter:
            out[-1] = (letter, out[-1][1] + 1)
        else:
            out.append((letter, 1))
    return out


def main() -> None:
    if not __debug__:
        raise RuntimeError('Run without -O: assertions are essential to the verification.')
    counts: Counter[str] = Counter()
    digest = sha256()
    started = time.time()
    for length in range(MAX_DEPTH + 1):
        for letters in product('LR', repeat=length):
            w = ''.join(letters)
            n = length + 1
            a, c = state(w)
            f, profiles, h = direct(w)
            d, j, pa, pc = profiles
            assert len(d) == n and all(v >= 1 for v in d)
            assert d[0] == 1 and h[0] == 1 and all(v >= 2 for v in h[1:])
            assert all(v >= 0 for p in profiles for v in p)
            assert sum(f) == sum(a) ** 2 + sum(a) * sum(c) + sum(c) ** 2 - 1
            counts['states'] += 1
            counts['positive_difference_entries'] += len(d)
            counts['positive_reconstruction_identities'] += 1
            counts['linear_compatibility_identities'] += 1
            counts['skew_identities'] += 1
            digest.update((w + ':' + ','.join(map(str, f)) + '\n').encode())
            for letter in 'LR':
                _, child_direct, _ = direct(w + letter)
                child_positive = advance(profiles, n, letter)
                assert child_direct == child_positive
                e = add(j, pc if letter == 'L' else pa)
                rho = runs(w + letter)[-1][1]
                padded = e + [0] * (n + 1 - len(e))
                assert all(v == 0 for v in padded[:rho])
                assert padded[rho] == 1
                assert all(v >= 2 for v in padded[rho + 1:])
                counts['child_updates'] += 1
                counts['increment_support_coefficients'] += n + 1
            if length <= 7:
                ga, gc, gm = meander(sum(a), sum(c))
                assert ga == a and gc == c and gm == f
                counts['independent_meander_spectra'] += 1
                counts['meander_vertices'] += sum(a) + sum(c)
                counts['direct_matrix_locations'] += sum(f) + 1
            if length <= 6:
                u, pair = ideal_pair_counts(w)
                assert u == add(a, c)
                assert pair == add(f, [0] * n + [1])
                counts['independent_ideal_filter_enumerations'] += 1
            if w:
                p = len(runs(w)) + 1
                for k in range(length + 1):
                    lower = comb(p, k) if k <= p else 0
                    numerator = p * comb(p + 2 * k, k)
                    assert numerator % (p + 2 * k) == 0
                    upper = numerator // (p + 2 * k)
                    assert lower <= f[k] <= upper
                    counts['two_sided_coefficient_bounds'] += 1
                for k in range(min(length, 4) + 1):
                    capped = ''.join(letter * min(run, k + 1) for letter, run in runs(w))
                    capped_f, _, _ = direct(capped)
                    assert f[:k + 1] == capped_f[:k + 1]
                    counts['run_capping_identities'] += 1
    result = {
        'status': 'PASS',
        'scope': 'Finite audit of algebraically proved identities; not the proof of unrestricted log-concavity.',
        'all_parent_words_through_length': MAX_DEPTH,
        'child_updates_through_length': MAX_DEPTH + 1,
        'arithmetic': 'Python arbitrary-precision integers only',
        'counts': dict(counts),
        'spectrum_stream_sha256': digest.hexdigest(),
        'elapsed_seconds': round(time.time() - started, 3),
    }
    (ROOT / 'profile_audit_results.json').write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/verification/core/verify_rays.py <==
#!/usr/bin/env python3
"""Finite certificate for all coprime W(a,b) with min(a,b)<=128.
NumPy signed int64 is exact in this fixed range; the proved global bound
on every tested dimension has square below 2**63. No floating point.
The infinite quotient is covered by the finite-ray theorem in the accompanying manuscript.
"""
import math, json, time, hashlib
from pathlib import Path
from collections import Counter
import numpy as np

if not __debug__:
    raise RuntimeError('Run without -O: assertions are essential to the certificate.')

ROOT=Path(__file__).resolve().parent
BMAX=128
COUNTS=Counter(); START=time.time();DIGEST=hashlib.sha256()
MAXDIM=0;MAXR=0;MAXN=0;MAXDEG=0
BOUND_A=2*BMAX*BMAX+5*BMAX
BOUND_DIM=BOUND_A*BOUND_A+BOUND_A*BMAX+BMAX*BMAX-1
assert BOUND_DIM**2 < 2**63

def word(a,b):
    out=[]
    while (a,b)!=(1,1):
        if a>b:out.append('L');a-=b
        else:out.append('R');b-=a
    return ''.join(out[::-1])

def add(a,b):
    c=np.zeros(max(len(a),len(b)),dtype=np.int64)
    c[:len(a)]+=a;c[:len(b)]+=b
    return c

def state(w):
    a=np.array([0,1],dtype=np.int64);c=np.array([1],dtype=np.int64)
    for ch in w:
        u=add(a,c)
        if ch=='L':a=np.r_[np.int64(0),u]
        else:a,c=np.r_[np.int64(0),a],u
    return a,c

def spectrum(a,c):
    d=max(len(a),len(c))-1
    aa=np.pad(a,(0,d+1-len(a)));cc=np.pad(c,(0,d+1-len(c)))
    m=np.convolve(aa[::-1],aa)+np.convolve(aa[::-1],cc)+np.convolve(cc[::-1],cc)
    m[d]-=1
    # Retain the common Laurent exponent offset -d. Only the top coefficient is zero.
    assert m[-1]==0
    m=m[:-1]
    assert m[0]>0 and np.all(m>0) and np.array_equal(m,m[::-1])
    return m,d

def graph(a,b):
    n=a+b;adj=[[] for _ in range(n)]
    def edge(u,v):
        adj[u].append((v,-1));adj[v].append((u,1))
    for start,length in ((0,a),(a,b)):
        for j in range(length//2):edge(start+length-1-j,start+j)
    for j in range(n//2):edge(j,n-1-j)
    rr=[None]*n;rr[0]=0;todo=[0]
    while todo:
        u=todo.pop()
        for v,t in adj[u]:
            if rr[v] is None:rr[v]=rr[u]+t;todo.append(v)
            else:assert rr[v]==rr[u]+t
    assert all(v is not None for v in rr)
    low=min(rr);rr=[v-low for v in rr]
    def h(xx):
        out=np.zeros(max(xx)+1,dtype=np.int64)
        for v in xx:out[v]+=1
        return out
    return h(rr[:a]),h(rr[a:])

# All ray seeds. For b=1 use (1,1); for b>1 use (s,b), 1<=s<b, gcd=1.
rows=[]
for b in range(1,BMAX+1):
    for s in ([1] if b==1 else range(1,b)):
        if math.gcd(s,b)!=1:continue
        w=word(s,b);a,c=state(w)
        assert int(a.sum())==s and int(c.sum())==b
        ga,gc=graph(s,b)
        assert np.array_equal(a,ga) and np.array_equal(c,gc)
        COUNTS['independent_seed_meanders']+=1
        COUNTS['independent_seed_vertices']+=s+b
        ell=max(len(a),len(c))-1
        assert ell<=b
        R=2*ell+4
        MAXDEG=max(MAXDEG,ell);MAXR=max(MAXR,R)
        local_min=None;local_checks=0
        for r in range(R+1):
            aa=s+r*b
            m,offset=spectrum(a,c)
            dim=aa*aa+aa*b+b*b-1
            assert int(m.sum())==dim and dim<=BOUND_DIM
            assert np.all(m[1:-1]*m[1:-1]>m[:-2]*m[2:])
            defect=m[1:-1]*m[1:-1]-m[:-2]*m[2:]
            if len(defect):
                zmin=int(defect.min())
                local_min=zmin if local_min is None else min(local_min,zmin)
            COUNTS['finite_spectral_states']+=1
            COUNTS['coefficient_inequalities']+=max(0,len(m)-2)
            local_checks+=max(0,len(m)-2)
            MAXDIM=max(MAXDIM,dim);MAXN=max(MAXN,aa+b)
            DIGEST.update(f'{s},{b},{r}:'.encode());DIGEST.update(','.join(map(str,m)).encode());DIGEST.update(b'\n')
            if r<R:a=np.r_[np.int64(0),add(a,c)]
        rows.append({'s':s,'b':b,'ell':ell,'cutoff':R,'states':R+1,'inequalities':local_checks,'minimum_defect':local_min})
        COUNTS['certified_infinite_rays']+=1
    if b%16==0:print('completed b=',b,'states=',COUNTS['finite_spectral_states'],flush=True)
result={'status':'PASS','strict_internal_log_concavity':True,'smaller_block_bound':BMAX,'proof_cutoff':'R=2*ell+4',
        'counts':dict(COUNTS),'maximum_seed_degree':MAXDEG,'maximum_cutoff':MAXR,
        'maximum_tested_ambient_size':MAXN,'maximum_tested_dimension':MAXDIM,
        'global_safe_dimension_bound':BOUND_DIM,'safe_bound_squared':BOUND_DIM**2,
        'int64_limit':2**63-1,'spectrum_stream_sha256':DIGEST.hexdigest(),
        'elapsed_seconds':round(time.time()-START,3),
        'scope':'Computer-assisted all-a strict log-concavity theorem for min(a,b)<=128, dependent on histogram identification and the proved finite-ray theorem; not all coprime pairs.'}
(ROOT/'ray_results.json').write_text(json.dumps(result,indent=2)+'\n')
(ROOT/'ray_certificates.json').write_text(json.dumps(rows,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)


==> anc/verification/environment.json <==
{
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "platform": "Linux-6.18.44-x86_64-with-glibc2.41",
  "numpy": "2.3.5",
  "sympy": "1.14.0",
  "scope": "Fresh run of all eight unchanged verification programs for the matched EJC manuscript/supplement package."
}


==> anc/verification/execution_results.json <==
[
  {
    "script": "core/verify_rays.py",
    "exit_code": 0,
    "seconds": 27.414
  },
  {
    "script": "core/verify_curvature.py",
    "exit_code": 0,
    "seconds": 30.695
  },
  {
    "script": "core/verify_profiles.py",
    "exit_code": 0,
    "seconds": 3.514
  },
  {
    "script": "core/verify_additional.py",
    "exit_code": 0,
    "seconds": 1.246
  },
  {
    "script": "residue_pm1/verify_remainder_one.py",
    "exit_code": 0,
    "seconds": 12.672
  },
  {
    "script": "residue_pm1/verify_spectral_state.py",
    "exit_code": 0,
    "seconds": 11.337
  },
  {
    "script": "residue_pm2/verify_note5_symbolic.py",
    "exit_code": 0,
    "seconds": 2.264
  },
  {
    "script": "residue_pm3/verify_remainder_three.py",
    "exit_code": 0,
    "seconds": 2.955
  }
]


==> anc/verification/logs/verify_additional.py.log <==
{
  "status": "PASS",
  "scope": "Additional finite audits of the cited geometric input and derived lifting identities, not proofs of their unbounded assertions.",
  "arithmetic": "Python integers; the Kirillov determinant is checked in the verified prime field F_1000003.",
  "counts": {
    "formal_matrix_conservation_identities": 2,
    "vertexwise_lifting_cases": 2261,
    "vertexwise_potential_comparisons": 221823,
    "actual_zero_enlargements": 323,
    "kirillov_nonsingularity_tests": 45,
    "explicit_basis_eigenvalues": 2806,
    "matrix_position_principal_equations": 2477
  },
  "audit_digest_sha256": "339a3c8c2a3ca909c76a70849d7a7d1a9d68489d9d28d4a742ef89d580ba09cc",
  "elapsed_seconds": 0.39
}


==> anc/verification/logs/verify_curvature.py.log <==
curvature verifier completed b= 32
curvature verifier completed b= 64
curvature verifier completed b= 96
curvature verifier completed b= 128
{
  "status": "PASS",
  "strict_internal_log_concavity": true,
  "counts": {
    "edge_profile_inequalities": 201802,
    "edge_profiles": 5022,
    "finite_spectral_states": 216868,
    "coefficient_inequalities": 26907036,
    "central_curvature_checks": 105923,
    "edge_value_checks": 206824
  },
  "spectrum_stream_sha256": "234b4a6fb3c86a8132de7816805490bda6bc4e02edf7d4e22f1ba0c65d3991c1",
  "independent_spectrum_streams_agree": true,
  "arithmetic": "Python arbitrary-precision integers",
  "elapsed_seconds": 29.772
}


==> anc/verification/logs/verify_note5_symbolic.py.log <==
PASS: full rational, seed, curvature, and half-truncation identities.
PASS: fixed cumulative-packet certificates, including constant tails.
PASS: 20 transition quartics and both free-head identities.
PASS: 8 constant head templates and 16 finite base rows.
PASS: optional independent meander audit (128 comparisons).


==> anc/verification/logs/verify_profiles.py.log <==
{
  "status": "PASS",
  "scope": "Finite audit of algebraically proved identities; not the proof of unrestricted log-concavity.",
  "all_parent_words_through_length": 10,
  "child_updates_through_length": 11,
  "arithmetic": "Python arbitrary-precision integers only",
  "counts": {
    "states": 2047,
    "positive_difference_entries": 20481,
    "positive_reconstruction_identities": 2047,
    "linear_compatibility_identities": 2047,
    "skew_identities": 2047,
    "child_updates": 4094,
    "increment_support_coefficients": 45056,
    "independent_meander_spectra": 255,
    "meander_vertices": 6560,
    "direct_matrix_locations": 161925,
    "independent_ideal_filter_enumerations": 127,
    "two_sided_coefficient_bounds": 20480,
    "run_capping_identities": 10208
  },
  "spectrum_stream_sha256": "561ad78c1c90677e23419c9396655ca933dd3eaebbef52338d462b3651e65777",
  "elapsed_seconds": 2.645
}


==> anc/verification/logs/verify_rays.py.log <==
completed b= 16 states= 1606
completed b= 32 states= 8594
completed b= 48 states= 21990
completed b= 64 states= 43166
completed b= 80 states= 72768
completed b= 96 states= 110444
completed b= 112 states= 158582
completed b= 128 states= 216868
{
  "status": "PASS",
  "strict_internal_log_concavity": true,
  "smaller_block_bound": 128,
  "proof_cutoff": "R=2*ell+4",
  "counts": {
    "independent_seed_meanders": 5022,
    "independent_seed_vertices": 645476,
    "finite_spectral_states": 216868,
    "coefficient_inequalities": 26907036,
    "certified_infinite_rays": 5022
  },
  "maximum_seed_degree": 128,
  "maximum_cutoff": 260,
  "maximum_tested_ambient_size": 33535,
  "maximum_tested_dimension": 1120320128,
  "global_safe_dimension_bound": 1120387071,
  "safe_bound_squared": 1255267188863959041,
  "int64_limit": 9223372036854775807,
  "spectrum_stream_sha256": "234b4a6fb3c86a8132de7816805490bda6bc4e02edf7d4e22f1ba0c65d3991c1",
  "elapsed_seconds": 26.442,
  "scope": "Computer-assisted all-a strict log-concavity theorem for min(a,b)<=128, dependent on histogram identification and the proved finite-ray theorem; not all coprime pairs."
}


==> anc/verification/logs/verify_remainder_one.py.log <==
{
  "python": "3.13.5",
  "three_interval_lemma_checks": 4960,
  "family_checks": {
    "plus": 2360,
    "minus": 2360
  },
  "bounds": {
    "b": [
      2,
      60
    ],
    "m": [
      1,
      40
    ]
  },
  "direct_admissible_matrix_unit_checks": 184,
  "result": "PASS",
  "scope": "Finite audit of symbolic formulas and inequalities; not the proof."
}


==> anc/verification/logs/verify_remainder_three.py.log <==
PASS: four independent-variable spectral numerator identities.
PASS: 84 exact head quartics, free heads, fixed packet inequalities.
PASS: 40 short-parameter heads and 140 finite base profiles.
PASS: 784 direct meander comparisons and 67 matrix-position audits.
All unbounded assertions use the symbolic arguments; graph ranges are audits only.


==> anc/verification/logs/verify_spectral_state.py.log <==
{
  "state_pairs_tested": 8191,
  "word_length_max": 12,
  "three_state_identities": "PASS",
  "increment_LC_and_M_increment_mixed_inequalities": "PASS (finite evidence only)",
  "overstrong_P_Q_synchronization_counterexample": {
    "blocks": [
      4,
      1
    ],
    "degree": -4,
    "mixed_defect": -1
  }
}


==> anc/verification/requirements.txt <==
numpy==2.3.5
sympy==1.14.0


==> anc/verification/residue_pm1/README.md <==
These programs accompany Part A of symbolic_proofs.pdf. The interval and family checks in verify_remainder_one.py are finite error checks on the symbolic proof. verify_spectral_state.py also explores other inequalities and explicitly does not prove them in general.


==> anc/verification/residue_pm1/remainder_one_audit.json <==
{
  "python": "3.13.5",
  "three_interval_lemma_checks": 4960,
  "family_checks": {
    "plus": 2360,
    "minus": 2360
  },
  "bounds": {
    "b": [
      2,
      60
    ],
    "m": [
      1,
      40
    ]
  },
  "direct_admissible_matrix_unit_checks": 184,
  "result": "PASS",
  "scope": "Finite audit of symbolic formulas and inequalities; not the proof."
}


==> anc/verification/residue_pm1/spectral_state_audit.json <==
{
  "state_pairs_tested": 8191,
  "word_length_max": 12,
  "three_state_identities": "PASS",
  "increment_LC_and_M_increment_mixed_inequalities": "PASS (finite evidence only)",
  "overstrong_P_Q_synchronization_counterexample": {
    "blocks": [
      4,
      1
    ],
    "degree": -4,
    "mixed_defect": -1
  }
}


==> anc/verification/residue_pm1/verify_remainder_one.py <==
"""Exact audits for the two remainder-one families; standard Python only.

The proof is in Research Note 2.  Finite checks in this file do not replace it.
All dictionaries are Laurent polynomials: degree -> integer coefficient.
"""
from collections import Counter
from itertools import combinations_with_replacement
from math import gcd
import json
import platform


def add(*polys):
    out = Counter()
    for poly in polys:
        for k, value in poly.items():
            out[k] += value
    return Counter({k: value for k, value in out.items() if value})


def scale(poly, c):
    return Counter({k: c * value for k, value in poly.items() if c * value})


def shift(poly, d):
    return Counter({k + d: value for k, value in poly.items()})


def reverse(poly):
    return Counter({-k: value for k, value in poly.items()})


def multiply(*polys):
    out = Counter({0: 1})
    for poly in polys:
        new = Counter()
        for k, value in out.items():
            for j, weight in poly.items():
                new[k + j] += value * weight
        out = new
    return out


def interval(n):
    if n < 0:
        raise ValueError('The interval length must be nonnegative.')
    return Counter({k: 1 for k in range(n)})


def correlation(left, right):
    return multiply(reverse(left), right)


def graph_potential(a, b):
    if any(type(v) is not int or v <= 0 for v in (a, b)) or gcd(a, b) != 1:
        raise ValueError('Expected positive coprime block sizes.')
    n = a + b
    graph = [[] for _ in range(n)]

    def edge(i, j, increment):
        graph[i].append((j, increment))
        graph[j].append((i, -increment))

    for i in range(n // 2):
        edge(i, n - 1 - i, -1)
    for start, length in ((0, a), (a, b)):
        for i in range(length // 2):
            edge(start + i, start + length - 1 - i, 1)
    values = [None] * n
    values[-1] = 0
    pending = [n - 1]
    for i in pending:
        for j, increment in graph[i]:
            candidate = values[i] + increment
            if values[j] is None:
                values[j] = candidate
                pending.append(j)
            elif values[j] != candidate:
                raise AssertionError(('inconsistent arc', a, b, i, j))
    if any(v is None for v in values):
        raise AssertionError(('disconnected meander', a, b))
    return values


def profile(A, C):
    return add(correlation(A, A), correlation(A, C),
               correlation(C, C), Counter({0: -1}))


def check_lc(poly):
    if not poly:
        raise AssertionError('An empty polynomial was passed to check_lc.')
    lo, hi = min(poly), max(poly)
    if any(poly[k] <= 0 for k in range(lo, hi + 1)):
        raise AssertionError(('nonpositive coefficient or internal zero', poly))
    for k in range(lo, hi + 1):
        defect = poly[k] ** 2 - poly[k - 1] * poly[k + 1]
        if defect < 0:
            raise AssertionError(('negative defect', k, defect, poly))


def plus_formula(b, m):
    bracket = add(interval(b + 2*m + 1),
                  shift(multiply(interval(b), interval(m), interval(m + 1)), 1))
    return multiply(interval(b), bracket), bracket


def minus_formula(b, m):
    bracket = add(interval(b + 2*m - 1),
                  shift(multiply(interval(b), interval(m - 1), interval(m)), 1),
                  shift(multiply(interval(b - 2), interval(2*m)), 1))
    return multiply(interval(b), bracket), bracket


def main():
    box_tests = 0
    for p, q, r in combinations_with_replacement(range(1, 31), 3):
        B = multiply(interval(p), interval(q), interval(r))
        S = add(interval(p + q + r), shift(B, 1))
        check_lc(S)
        L = p + q + r
        for j in range(p, (L - 1)//2 + 1):
            if S[j + 1] - 2*S[j] + S[j - 1] > 0:
                raise AssertionError(('late-half concavity', p, q, r, j))
        box_tests += 1

    families = {'plus': 0, 'minus': 0}
    matrix_checks = 0
    for b in range(2, 61):
        B = interval(b)
        for m in range(1, 41):
            for sign, label in ((1, 'plus'), (-1, 'minus')):
                a = m*b + sign
                psi = graph_potential(a, b)
                A, C = Counter(psi[:a]), Counter(psi[a:])
                M = profile(A, C)
                if sign == 1:
                    H = add(multiply(B, interval(m)), Counter({m+b-1: 1}))
                    expected, bracket = plus_formula(b, m)
                    offset = b + m
                else:
                    H = add(multiply(B, interval(m)), Counter({m-1: -1}))
                    expected, bracket = minus_formula(b, m)
                    offset = b + m - 1
                G = shift(B, -1)
                common_shift = min(G) - min(C)
                if shift(A, common_shift) != H or shift(C, common_shift) != G:
                    raise AssertionError(('histograms', a, b))
                if shift(M, offset) != expected:
                    raise AssertionError(('spectrum factorization', a, b))
                if sum(M.values()) != a*a + a*b + b*b - 1:
                    raise AssertionError(('dimension', a, b))
                if M != shift(reverse(M), -1):
                    raise AssertionError(('symmetry', a, b))
                check_lc(bracket)
                check_lc(M)
                if a + b <= 45:
                    direct = Counter()
                    for i in range(a+b):
                        for j in range(a+b):
                            if i < a or j >= a:
                                direct[psi[j] - psi[i]] += 1
                    direct[0] -= 1
                    if direct != M:
                        raise AssertionError(('matrix-unit count', a, b))
                    matrix_checks += 1
                families[label] += 1
    result = {
        'python': platform.python_version(),
        'three_interval_lemma_checks': box_tests,
        'family_checks': families,
        'bounds': {'b': [2, 60], 'm': [1, 40]},
        'direct_admissible_matrix_unit_checks': matrix_checks,
        'result': 'PASS',
        'scope': 'Finite audit of symbolic formulas and inequalities; not the proof.'
    }
    print(json.dumps(result, indent=2))

if __name__ == '__main__':
    main()


==> anc/verification/residue_pm1/verify_spectral_state.py <==
"""Check the closed three-polynomial recurrence on Euclidean-generated pairs.

This is an exact finite audit. The general log-concavity induction is not proved.
"""
import json
from collections import Counter
from verify_remainder_one import (add, scale, shift, correlation,
                                 profile, check_lc)


def state(A, C):
    U = add(A, C)
    M = profile(A, C)
    P = add(correlation(C, U), shift(correlation(U, C), -1))
    Q = add(correlation(U, A), shift(correlation(A, U), -1))
    return M, P, Q


def t_times(F):
    return add(shift(F, 1), shift(F, -1))


def t_minus_one(F):
    return add(t_times(F), scale(F, -1))


def transport(M, P, Q, letter):
    c = Counter({0: 1, -1: 1})
    if letter == 'L':
        return (add(M, P),
                add(scale(t_minus_one(M), 2), t_minus_one(P), scale(Q, -1), c),
                add(Q, t_times(P)))
    return (add(M, Q),
            add(P, t_times(Q)),
            add(scale(t_minus_one(M), 2), scale(P, -1), t_minus_one(Q), c))


def mixed_defect(F, G, k):
    return 2*F[k]*G[k] - F[k-1]*G[k+1] - F[k+1]*G[k-1]


def main():
    stack = [(Counter({1: 1}), Counter({0: 1}), '')]
    cases = 0
    while stack:
        A, C, word = stack.pop()
        U = add(A, C)
        M, P, Q = state(A, C)
        for F in (M, P, Q):
            check_lc(F)
        for N in (P, Q):
            lo, hi = min(min(M), min(N)), max(max(M), max(N))
            if any(mixed_defect(M, N, k) < 0 for k in range(lo, hi + 1)):
                raise AssertionError(('M/increment mixed inequality', word))
        for letter, pair in (('L', (shift(U, 1), C)),
                             ('R', (A, shift(U, -1)))):
            if state(*pair) != transport(M, P, Q, letter):
                raise AssertionError(('three-state identity', word, letter))
            if len(word) < 12:
                stack.append((*pair, word + letter))
        cases += 1

    # A genuine coprime seed rules out adding P/Q synchronization to the invariant.
    A = Counter({j: 1 for j in range(1, 5)})
    C = Counter({0: 1})
    M, P, Q = state(A, C)
    obstruction = mixed_defect(P, Q, -4)
    if obstruction != -1:
        raise AssertionError('Incorrect W(4,1) obstruction.')
    print(json.dumps({
        'state_pairs_tested': cases,
        'word_length_max': 12,
        'three_state_identities': 'PASS',
        'increment_LC_and_M_increment_mixed_inequalities': 'PASS (finite evidence only)',
        'overstrong_P_Q_synchronization_counterexample': {
            'blocks': [4, 1], 'degree': -4, 'mixed_defect': obstruction
        }
    }, indent=2))

if __name__ == '__main__':
    main()


==> anc/verification/residue_pm2/README.md <==
These files accompany Part B of symbolic_proofs.pdf. proof_data.json records the displayed quartics and finite cases. verify_note5_symbolic.py recomputes the algebra; --graph-audit adds 128 direct meander comparisons. Install SymPy before running.


==> anc/verification/residue_pm2/proof_data.json <==
{
  "quartic_coefficients": {
    "+": {
      "nsmall:0": [
        [
          4,
          46,
          173,
          323,
          357
        ],
        [
          4,
          74,
          389,
          937,
          948
        ]
      ],
      "nsmall:1": [
        [
          4,
          44,
          164,
          292,
          324
        ],
        [
          4,
          68,
          356,
          844,
          852
        ]
      ],
      "nsmall:2": [
        [
          4,
          44,
          164,
          292,
          324
        ],
        [
          4,
          66,
          341,
          789,
          777
        ]
      ],
      "msmall:1": [
        [
          4,
          42,
          155,
          261,
          291
        ],
        [
          4,
          68,
          368,
          916,
          987
        ]
      ],
      "msmall:2": [
        [
          4,
          42,
          155,
          261,
          291
        ],
        [
          4,
          64,
          338,
          806,
          837
        ]
      ]
    },
    "-": {
      "nsmall:0": [
        [
          4,
          46,
          173,
          287,
          195
        ],
        [
          4,
          74,
          389,
          829,
          642
        ]
      ],
      "nsmall:1": [
        [
          4,
          44,
          164,
          268,
          180
        ],
        [
          4,
          68,
          356,
          772,
          612
        ]
      ],
      "nsmall:2": [
        [
          4,
          44,
          164,
          268,
          180
        ],
        [
          4,
          66,
          341,
          729,
          567
        ]
      ],
      "msmall:1": [
        [
          4,
          42,
          155,
          249,
          165
        ],
        [
          4,
          68,
          368,
          844,
          723
        ]
      ],
      "msmall:2": [
        [
          4,
          42,
          155,
          249,
          165
        ],
        [
          4,
          64,
          338,
          758,
          633
        ]
      ]
    }
  },
  "small_parameter_heads": {
    "+": [
      [
        1,
        "nsmall",
        [
          1,
          4,
          9,
          16
        ],
        [
          7,
          17
        ],
        7
      ],
      [
        1,
        "msmall",
        [
          1,
          4,
          10,
          19
        ],
        [
          6,
          24
        ],
        9
      ],
      [
        2,
        "nsmall",
        [
          1,
          4,
          11,
          23,
          40
        ],
        [
          5,
          29,
          89
        ],
        17
      ],
      [
        2,
        "msmall",
        [
          1,
          4,
          11,
          24,
          43
        ],
        [
          5,
          25,
          103
        ],
        19
      ]
    ],
    "-": [
      [
        1,
        "nsmall",
        [
          1,
          3,
          7
        ],
        [
          2
        ],
        4
      ],
      [
        1,
        "msmall",
        [
          1,
          4,
          10
        ],
        [
          6
        ],
        6
      ],
      [
        2,
        "nsmall",
        [
          1,
          5,
          13,
          26
        ],
        [
          12,
          39
        ],
        13
      ],
      [
        2,
        "msmall",
        [
          1,
          5,
          14,
          29
        ],
        [
          11,
          51
        ],
        15
      ]
    ]
  },
  "finite_base_cases": {
    "+": [
      [
        1,
        1,
        [
          1,
          4,
          8,
          11
        ],
        8,
        3
      ],
      [
        1,
        2,
        [
          1,
          4,
          9,
          15,
          19
        ],
        7,
        4
      ],
      [
        1,
        3,
        [
          1,
          4,
          9,
          16,
          23,
          28
        ],
        7,
        5
      ],
      [
        2,
        1,
        [
          1,
          4,
          10,
          17,
          22
        ],
        6,
        5
      ],
      [
        2,
        2,
        [
          1,
          4,
          11,
          22,
          34,
          42
        ],
        5,
        8
      ],
      [
        2,
        3,
        [
          1,
          4,
          11,
          23,
          39,
          55,
          66
        ],
        5,
        11
      ],
      [
        3,
        1,
        [
          1,
          4,
          10,
          19,
          28,
          34
        ],
        6,
        6
      ],
      [
        3,
        2,
        [
          1,
          4,
          11,
          24,
          41,
          58,
          69
        ],
        5,
        11
      ]
    ],
    "-": [
      [
        1,
        1,
        [
          1,
          2,
          3
        ],
        1,
        1
      ],
      [
        1,
        2,
        [
          1,
          3,
          6,
          8
        ],
        3,
        2
      ],
      [
        1,
        3,
        [
          1,
          3,
          7,
          12,
          16
        ],
        2,
        4
      ],
      [
        2,
        1,
        [
          1,
          4,
          8,
          11
        ],
        8,
        3
      ],
      [
        2,
        2,
        [
          1,
          5,
          12,
          20,
          26
        ],
        13,
        6
      ],
      [
        2,
        3,
        [
          1,
          5,
          13,
          25,
          38,
          47
        ],
        12,
        9
      ],
      [
        3,
        1,
        [
          1,
          4,
          10,
          17,
          22
        ],
        6,
        5
      ],
      [
        3,
        2,
        [
          1,
          5,
          14,
          27,
          41,
          50
        ],
        11,
        9
      ]
    ]
  },
  "packet_lower_bound_words": {
    "+": [
      [
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        3,
        3
      ],
      [
        3,
        4,
        4
      ],
      [
        4,
        4,
        5
      ],
      [
        5,
        5,
        5
      ],
      [
        6,
        4,
        4
      ]
    ],
    "-": [
      [
        -1,
        0,
        0
      ],
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        4,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        4,
        5,
        5
      ],
      [
        5,
        5,
        5
      ],
      [
        6,
        4,
        4
      ]
    ]
  },
  "graph_spot_checks": 128
}


==> anc/verification/residue_pm2/symbolic_certificate.json <==
{
  "scope": "Symbolic certificates for W(mb+2,b) and W(mb-2,b), odd b>=3, m>=1.",
  "general_coprime_log_concavity_claimed": false,
  "transition_quartics": 20,
  "constant_head_templates": 8,
  "finite_base_rows": 16,
  "optional_graph_comparisons": 128,
  "all_checks_passed": true
}


==> anc/verification/residue_pm2/verify_note5_symbolic.py <==
#!/usr/bin/env python3
"""Exact algebraic certificates for Research Note 5.

Requires SymPy. The main checks are rational-function identities and
polynomial positivity certificates for unbounded parameter chambers.
--graph-audit adds an independent small meander comparison; it is not
used as a substitute for the symbolic proof.
"""
from __future__ import annotations

import argparse
from collections import Counter, defaultdict, deque
from math import comb, gcd
from pathlib import Path
import json
import sympy as sp

HERE = Path(__file__).resolve().parent
z, X, Y, k, p, s = sp.symbols("z X Y k p s")


def require(test: bool, message: str) -> None:
    if not test:
        raise ArithmeticError(message)


def reciprocal(expr: sp.Expr) -> sp.Expr:
    return expr.xreplace({z: 1/z, X: 1/X, Y: 1/Y})


def interval_last(last: sp.Expr) -> sp.Expr:
    return (1-last)/(1-z)


def spectral(H: sp.Expr, G: sp.Expr) -> sp.Expr:
    return reciprocal(H)*H + reciprocal(H)*G + reciprocal(G)*G - 1


def coefficient(poly: sp.Poly, n: int, m: int, degree: int) -> int:
    """Coefficient after X=z^n, Y=z^m and division by (1-z)^4."""
    total = 0
    for (i, j, d), value in poly.terms():
        exponent = i*n+j*m+d
        if exponent <= degree:
            total += int(value)*comb(degree-exponent+3, 3)
    return total


def word(poly: sp.Poly, n: int, m: int, sign: str) -> list[int]:
    degree = 2*n+2*m+(3 if sign == "+" else 1)
    ans = [coefficient(poly, n, m, d) for d in range(degree+1)]
    for d in range(degree+1, degree+5):
        require(coefficient(poly, n, m, d) == 0, "polynomial division tail")
    return ans


def cumul(P: dict[int, int], degree: int) -> int:
    return sum(c for d, c in P.items() if d <= degree)


def fourth_sum(P: dict[int, int], degree: int) -> int:
    return sum(c*comb(degree-d+3, 3) for d, c in P.items() if d <= degree)


def direct_meander(a: int, b: int) -> dict[int, int]:
    """Reconstruct reversed multiplicities without Euclidean formulas."""
    require(a > 0 and b > 0 and gcd(a, b) == 1, "need positive coprime blocks")
    n = a+b
    graph = [[] for _ in range(n)]

    def edge(i: int, j: int, delta: int) -> None:
        graph[i].append((j, delta))
        graph[j].append((i, -delta))

    for start, length, delta in ((0, a, 1), (a, b, 1), (0, n, -1)):
        for j in range(length//2):
            edge(start+j, start+length-1-j, delta)

    psi = [None]*n
    psi[-1] = 0
    queue = deque([n-1])
    while queue:
        i = queue.popleft()
        for j, delta in graph[i]:
            value = psi[i]+delta
            if psi[j] is None:
                psi[j] = value
                queue.append(j)
            else:
                require(psi[j] == value, "inconsistent meander potential")
    require(all(x is not None for x in psi), "disconnected meander")

    H, G = Counter(psi[:a]), Counter(psi[a:])
    M = Counter()
    for V, W in ((H, H), (H, G), (G, G)):
        for i, vi in V.items():
            for j, wj in W.items():
                M[j-i] += vi*wj
    M[0] -= 1
    return {degree: count for degree, count in M.items() if count}


def main(graph_audit: bool = False) -> None:
    reference = json.loads((HERE/"proof_data.json").read_text())
    Bp = 1+z**2+z**3+z**5
    Bm = 1+z+z**2+z**3
    GAp = 2*z+z**2+2*z**3+z**4+2*z**5
    GBp = z+2*z**2+2*z**3+2*z**4+z**5
    GAm, GBm = GAp/z, GBp/z
    Jp, Jm = z**2+z**3+z**4+z**5, Bp
    Bcp = z+2*z**2+5*z**3+5*z**4+2*z**5+z**6
    Bcm = 1+2*z+5*z**2+5*z**3+2*z**4+z**5

    declared = {
        "+": Bp-X*GAp-Y*GBp+(X**2+Y**2)*Jp+X*Y*Bcp
             -X**2*Y*z*GBp-X*Y**2*z*GAp+X**2*Y**2*z**2*Bp,
        "-": Bm-X*GAm-Y*GBm+(X**2+Y**2)*Jm+X*Y*Bcm
             -X**2*Y*GBp-X*Y**2*GAp+X**2*Y**2*Jp,
    }
    seeds = {
        "+": (X*(1+z), 1+z*(1+z)*(1-X/z)/(1-z)),
        "-": (X*z+z*(1+z)*(1-X/z)/(1-z), 1+z),
    }
    polynomials = {}
    for sign, (A, C) in seeds.items():
        U = sp.factor(A+C)
        Q = Y if sign == "+" else Y/z
        H = U*(1-Q)/(1-z)+Q*A
        G = U/z
        shift = X*Y*(z**2 if sign == "+" else z)
        F = sp.factor(shift*spectral(H, G))
        require(sp.cancel((1-z)**4*F-declared[sign]) == 0,
                f"full numerator identity {sign}")
        polynomials[sign] = sp.Poly(declared[sign], X, Y, z)

        # Exact seed symmetry and the central curvature identity.
        K = z*A+C
        R = reciprocal(U)*U
        E = reciprocal(K)*U
        t = z+1/z
        require(sp.cancel(reciprocal(K)*K-(t-1)*R-(2-t)) == 0,
                f"seed correlation identity {sign}")
        curvature = (1-z)*(1-1/z)*spectral(H, G)
        clustered = (1+1/z)*R-E/(z*Q)-Q*reciprocal(E)
        require(sp.cancel(curvature-clustered) == 0,
                f"three-cluster identity {sign}")

        # All omitted terms in the rising-half formula start after N.
        head = ((Bp if sign == "+" else Bm)
                -X*(GAp if sign == "+" else GAm)
                -Y*(GBp if sign == "+" else GBm)
                +(X**2+Y**2)*(Jp if sign == "+" else Jm))
        center = X*Y*(z if sign == "+" else 1)
        rest = sp.Poly(sp.expand(declared[sign]-head-center), X, Y, z)
        offset = 1 if sign == "+" else 0
        for (i, j, d), value in rest.terms():
            # Exponent minus N is (i-1)n+(j-1)m+d-offset.
            require(i >= 1 and j >= 1, "unexpected earlier mixed term")
            require((i-1)+(j-1)+d-offset >= 1,
                    "omitted term might meet rising half")

        if sign == "+":
            factorization = (
                z*(1+z+z**2+z**3)*interval_last(X)*interval_last(z*X)
                *interval_last(Y)*interval_last(z*Y)
                +z*(1+z+z**2)*interval_last(X)*interval_last(z*X*Y**2)
                +interval_last(z**2*X*Y)*interval_last(z**3*X*Y)
            )
            require(sp.cancel(F-factorization) == 0, "positive factorization")

    print("PASS: full rational, seed, curvature, and half-truncation identities.")

    fplus = sp.Rational(2, 3)*k**3-k**2+sp.Rational(19, 3)*k-3
    fminus = sp.Rational(2, 3)*k**3+k**2+sp.Rational(7, 3)*k+1
    S0 = 1/(1-z)
    S1 = z/(1-z)**2
    S2 = z*(1+z)/(1-z)**3
    S3 = z*(1+4*z+z**2)/(1-z)**4
    require(sp.cancel(sp.Rational(2,3)*S3-S2+sp.Rational(19,3)*S1
                      -3*S0+4+z-Bp/(1-z)**4) == 0, "free plus coefficients")
    require(sp.cancel(sp.Rational(2,3)*S3+S2+sp.Rational(7,3)*S1
                      +S0-Bm/(1-z)**4) == 0, "free minus coefficients")

    GA = {1:2, 2:1, 3:2, 4:1, 5:2}
    GB = {1:1, 2:2, 3:2, 4:2, 5:1}
    GA0 = {j-1:c for j,c in GA.items()}
    GB0 = {j-1:c for j,c in GB.items()}
    HP = {2:1, 3:1, 4:1, 5:1}
    HM = {0:1, 2:1, 3:1, 5:1}

    for sign, A, B, J, threshold in (
        ("+", GA, GB, HP, 3), ("-", GA0, GB0, HM, 2)
    ):
        for u in range(-1, 7):
            lower = [cumul(G, u)-cumul(J, u-1) for G in (A, B)]
            require(min(lower) >= 0, "negative packet lower bound")
            if u >= threshold:
                require(min(lower) >= 4, "packet threshold")
        # Beyond 6 all sums are constant, not an untested asymptotic range.
        require(sum(A.values())-sum(J.values()) == 4, "packet tail A")
        require(sum(B.values())-sum(J.values()) == 4, "packet tail B")
    print("PASS: fixed cumulative-packet certificates, including constant tails.")

    chambers = ("nsmall:0", "nsmall:1", "nsmall:2", "msmall:1", "msmall:2")
    quartics = 0
    for sign, free, ca, cb, js in (
        ("+", fplus, GA, GB, (0, 1)),
        ("-", fminus, GA0, GB0, (-1, 0))
    ):
        for chamber in chambers:
            orientation, gap = chamber.split(":")
            gap = int(gap)
            offn = 0 if orientation == "nsmall" else gap
            offm = gap if orientation == "nsmall" else 0

            def head(j):
                return (free.subs(k, p+j)-fourth_sum(ca, j-offn)
                        -fourth_sum(cb, j-offm))

            for column, j in enumerate(js):
                defect = sp.expand(head(j)**2-head(j-1)*head(j+1))
                certificate = sp.Poly(sp.expand(3*defect.subs(p, s+3)), s)
                coefficients = [int(c) for c in certificate.all_coeffs()]
                expected = reference["quartic_coefficients"][sign][chamber][column]
                require(coefficients == expected, "quartic transcription")
                require(min(coefficients) >= 0 and coefficients[-1] > 0,
                        "quartic is not positive on s>=0")
                quartics += 1

        # Free initial segment has a separate all-parameter certificate.
        defect = sp.expand(free**2-free.subs(k,k-1)*free.subs(k,k+1))
        base = 3 if sign == "+" else 1
        certificate = sp.Poly(sp.expand(3*defect.subs(k,s+base)), s)
        require(min(certificate.all_coeffs()) >= 0, "free head positivity")
    print(f"PASS: {quartics} transition quartics and both free-head identities.")

    templates = bases = 0
    for sign in ("+", "-"):
        for small, orientation, expected, defects, step in reference["small_parameter_heads"][sign]:
            n,m = (small,4) if orientation == "nsmall" else (4,small)
            K = small+(1 if sign == "+" else 0)
            sequence = word(polynomials[sign], n, m, sign)
            head = sequence[:K+2]
            actual = [head[j]**2-head[j-1]*head[j+1] for j in range(1,K+1)]
            require(head == expected and actual == defects, "constant head transcription")
            require(min(actual) >= 0 and head[-1]-head[-2] == step and step >= 0,
                    "constant head certificate")
            templates += 1
        for n,m,expected,minimum,last in reference["finite_base_cases"][sign]:
            sequence = word(polynomials[sign], n, m, sign)
            N = n+m+(1 if sign == "+" else 0)
            half = sequence[:N+1]
            defects = [half[j]**2-half[j-1]*half[j+1] for j in range(1,N)]
            require(sequence == sequence[::-1], "base symmetry")
            require(half == expected and min(defects) == minimum, "base transcription")
            require(minimum >= 0 and half[-1]-half[-2] == last and last >= 0,
                    "base certificate")
            bases += 1
    print(f"PASS: {templates} constant head templates and {bases} finite base rows.")

    graph_checks = 0
    if graph_audit:
        for n in range(1,9):
            for m in range(1,9):
                b = 2*n+1
                for sign in ("+", "-"):
                    a = m*b+(2 if sign == "+" else -2)
                    sequence = word(polynomials[sign], n, m, sign)
                    shift = n+m+(2 if sign == "+" else 1)
                    actual = direct_meander(a,b)
                    claimed = {j-shift:c for j,c in enumerate(sequence) if c}
                    require(actual == claimed, f"direct graph W({a},{b})")
                    graph_checks += 1
        print(f"PASS: optional independent meander audit ({graph_checks} comparisons).")
    results = {
        "scope": "Symbolic certificates for W(mb+2,b) and W(mb-2,b), odd b>=3, m>=1.",
        "general_coprime_log_concavity_claimed": False,
        "transition_quartics": quartics,
        "constant_head_templates": templates,
        "finite_base_rows": bases,
        "optional_graph_comparisons": graph_checks,
        "all_checks_passed": True
    }
    (HERE/"symbolic_certificate.json").write_text(json.dumps(results, indent=2)+"\n")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--graph-audit", action="store_true")
    args = parser.parse_args()
    main(args.graph_audit)


==> anc/verification/residue_pm3/README.md <==
These files accompany Part C of symbolic_proofs.pdf. The written supplement explains why all parameter cases are covered. verify_remainder_three.py recomputes the formal identities, quartics, short heads, base cases and direct comparisons.


==> anc/verification/residue_pm3/recomputed_short_and_base_tables.json <==
{
  "short_heads": [
    {
      "p": 1,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 6,
          "initial_tail_step": 14,
          "head": [
            1,
            4,
            10,
            19,
            31,
            45
          ]
        },
        "+2": {
          "min_defect": 12,
          "initial_tail_step": 22,
          "head": [
            1,
            5,
            13,
            26,
            44,
            66
          ]
        },
        "-1": {
          "min_defect": 2,
          "initial_tail_step": 10,
          "head": [
            1,
            3,
            7,
            14,
            24
          ]
        },
        "-2": {
          "min_defect": 5,
          "initial_tail_step": 17,
          "head": [
            1,
            4,
            11,
            23,
            40
          ]
        }
      }
    },
    {
      "p": 1,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 5,
          "initial_tail_step": 23,
          "head": [
            1,
            4,
            11,
            23,
            41,
            64
          ]
        },
        "+2": {
          "min_defect": 11,
          "initial_tail_step": 24,
          "head": [
            1,
            5,
            14,
            29,
            49,
            73
          ]
        },
        "-1": {
          "min_defect": 5,
          "initial_tail_step": 18,
          "head": [
            1,
            4,
            11,
            23,
            41
          ]
        },
        "-2": {
          "min_defect": 11,
          "initial_tail_step": 20,
          "head": [
            1,
            5,
            14,
            29,
            49
          ]
        }
      }
    },
    {
      "p": 2,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 40,
          "head": [
            1,
            4,
            12,
            27,
            51,
            84,
            124
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 52,
          "head": [
            1,
            5,
            15,
            34,
            64,
            106,
            158
          ]
        },
        "-1": {
          "min_defect": 11,
          "initial_tail_step": 34,
          "head": [
            1,
            5,
            14,
            30,
            55,
            89
          ]
        },
        "-2": {
          "min_defect": 18,
          "initial_tail_step": 45,
          "head": [
            1,
            6,
            18,
            40,
            74,
            119
          ]
        }
      }
    },
    {
      "p": 2,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 50,
          "head": [
            1,
            4,
            12,
            28,
            55,
            94,
            144
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 53,
          "head": [
            1,
            5,
            15,
            35,
            67,
            111,
            164
          ]
        },
        "-1": {
          "min_defect": 10,
          "initial_tail_step": 43,
          "head": [
            1,
            5,
            15,
            34,
            65,
            108
          ]
        },
        "-2": {
          "min_defect": 17,
          "initial_tail_step": 47,
          "head": [
            1,
            6,
            19,
            43,
            79,
            126
          ]
        }
      }
    },
    {
      "p": 3,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 78,
          "head": [
            1,
            4,
            12,
            29,
            59,
            105,
            168,
            246
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 93,
          "head": [
            1,
            5,
            15,
            36,
            72,
            127,
            202,
            295
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 70,
          "head": [
            1,
            5,
            16,
            38,
            75,
            129,
            199
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 85,
          "head": [
            1,
            6,
            20,
            48,
            94,
            160,
            245
          ]
        }
      }
    },
    {
      "p": 3,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 88,
          "head": [
            1,
            4,
            12,
            29,
            60,
            109,
            178,
            266
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 94,
          "head": [
            1,
            5,
            15,
            36,
            73,
            130,
            207,
            301
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 80,
          "head": [
            1,
            5,
            16,
            39,
            79,
            139,
            219
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 86,
          "head": [
            1,
            6,
            20,
            49,
            97,
            165,
            251
          ]
        }
      }
    },
    {
      "p": 4,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 126,
          "head": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            291,
            417
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 144,
          "head": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            340,
            484
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 117,
          "head": [
            1,
            5,
            16,
            40,
            83,
            150,
            243,
            360
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 135,
          "head": [
            1,
            6,
            20,
            50,
            102,
            181,
            289,
            424
          ]
        }
      }
    },
    {
      "p": 4,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 136,
          "head": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            301,
            437
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 145,
          "head": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            345,
            490
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 127,
          "head": [
            1,
            5,
            16,
            40,
            84,
            154,
            253,
            380
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 136,
          "head": [
            1,
            6,
            20,
            50,
            103,
            184,
            294,
            430
          ]
        }
      }
    },
    {
      "p": 5,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 183,
          "head": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            462,
            645
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 204,
          "head": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            529,
            733
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 174,
          "head": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            405,
            579
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 195,
          "head": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            469,
            664
          ]
        }
      }
    },
    {
      "p": 5,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 193,
          "head": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            472,
            665
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 205,
          "head": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            534,
            739
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 184,
          "head": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            415,
            599
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 196,
          "head": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            474,
            670
          ]
        }
      }
    }
  ],
  "bases": [
    {
      "n": 1,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 7,
          "final_step": 4,
          "half": [
            1,
            4,
            9,
            14,
            18
          ]
        },
        "+2": {
          "min_defect": 13,
          "final_step": 6,
          "half": [
            1,
            5,
            12,
            20,
            26
          ]
        },
        "-1": {
          "min_defect": 1,
          "final_step": 1,
          "half": [
            1,
            2,
            3,
            4
          ]
        },
        "-2": {
          "min_defect": 3,
          "final_step": 3,
          "half": [
            1,
            3,
            6,
            9
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 5,
          "half": [
            1,
            4,
            10,
            18,
            26,
            31
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 9,
          "half": [
            1,
            5,
            13,
            25,
            38,
            47
          ]
        },
        "-1": {
          "min_defect": 3,
          "final_step": 2,
          "half": [
            1,
            3,
            6,
            9,
            11
          ]
        },
        "-2": {
          "min_defect": 6,
          "final_step": 5,
          "half": [
            1,
            4,
            10,
            17,
            22
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            21,
            32,
            40
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 9,
          "half": [
            1,
            5,
            14,
            27,
            40,
            49
          ]
        },
        "-1": {
          "min_defect": 7,
          "final_step": 4,
          "half": [
            1,
            4,
            9,
            14,
            18
          ]
        },
        "-2": {
          "min_defect": 13,
          "final_step": 6,
          "half": [
            1,
            5,
            12,
            20,
            26
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 6,
          "half": [
            1,
            4,
            10,
            19,
            30,
            40,
            46
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 11,
          "half": [
            1,
            5,
            13,
            26,
            43,
            60,
            71
          ]
        },
        "-1": {
          "min_defect": 2,
          "final_step": 4,
          "half": [
            1,
            3,
            7,
            13,
            19,
            23
          ]
        },
        "-2": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            22,
            34,
            42
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 11,
          "half": [
            1,
            5,
            14,
            29,
            47,
            64,
            75
          ]
        },
        "-1": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            21,
            32,
            40
          ]
        },
        "-2": {
          "min_defect": 11,
          "final_step": 9,
          "half": [
            1,
            5,
            14,
            27,
            40,
            49
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 7,
          "half": [
            1,
            4,
            10,
            19,
            31,
            44,
            55,
            62
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 12,
          "half": [
            1,
            5,
            13,
            26,
            44,
            65,
            84,
            96
          ]
        },
        "-1": {
          "min_defect": 2,
          "final_step": 6,
          "half": [
            1,
            3,
            7,
            14,
            23,
            32,
            38
          ]
        },
        "-2": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 12,
          "half": [
            1,
            4,
            11,
            23,
            41,
            62,
            81,
            93
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 12,
          "half": [
            1,
            5,
            14,
            29,
            49,
            71,
            90,
            102
          ]
        },
        "-1": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        },
        "-2": {
          "min_defect": 11,
          "final_step": 11,
          "half": [
            1,
            5,
            14,
            29,
            47,
            64,
            75
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 12,
          "half": [
            1,
            4,
            12,
            26,
            45,
            64,
            76
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 15,
          "half": [
            1,
            5,
            15,
            33,
            57,
            81,
            96
          ]
        },
        "-1": {
          "min_defect": 12,
          "final_step": 8,
          "half": [
            1,
            5,
            13,
            24,
            36,
            44
          ]
        },
        "-2": {
          "min_defect": 19,
          "final_step": 11,
          "half": [
            1,
            6,
            17,
            33,
            50,
            61
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 16,
          "half": [
            1,
            4,
            12,
            27,
            50,
            78,
            104,
            120
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 21,
          "half": [
            1,
            5,
            15,
            34,
            63,
            99,
            133,
            154
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 13,
          "half": [
            1,
            5,
            14,
            29,
            49,
            69,
            82
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 17,
          "half": [
            1,
            6,
            18,
            39,
            67,
            94,
            111
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 19,
          "half": [
            1,
            4,
            12,
            28,
            53,
            84,
            114,
            133
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 20,
          "half": [
            1,
            5,
            15,
            35,
            65,
            101,
            134,
            154
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 15,
          "half": [
            1,
            5,
            15,
            32,
            55,
            78,
            93
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 17,
          "half": [
            1,
            6,
            19,
            41,
            69,
            96,
            113
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 19,
          "half": [
            1,
            4,
            12,
            27,
            51,
            83,
            118,
            149,
            168
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 25,
          "half": [
            1,
            5,
            15,
            34,
            64,
            105,
            151,
            192,
            217
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 17,
          "half": [
            1,
            5,
            14,
            30,
            54,
            83,
            110,
            127
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 22,
          "half": [
            1,
            6,
            18,
            40,
            73,
            112,
            148,
            170
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 23,
          "half": [
            1,
            4,
            12,
            28,
            55,
            92,
            134,
            172,
            195
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 23,
          "half": [
            1,
            5,
            15,
            35,
            67,
            109,
            154,
            193,
            216
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 20,
          "half": [
            1,
            5,
            15,
            34,
            63,
            98,
            131,
            151
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 21,
          "half": [
            1,
            6,
            19,
            43,
            77,
            116,
            151,
            172
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 20,
          "half": [
            1,
            4,
            12,
            27,
            51,
            84,
            123,
            163,
            197,
            217
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 26,
          "half": [
            1,
            5,
            15,
            34,
            64,
            106,
            157,
            210,
            255,
            281
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 19,
          "half": [
            1,
            5,
            14,
            30,
            55,
            88,
            124,
            156,
            175
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 25,
          "half": [
            1,
            6,
            18,
            40,
            74,
            118,
            166,
            208,
            233
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 24,
          "half": [
            1,
            4,
            12,
            28,
            55,
            94,
            142,
            192,
            234,
            258
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 24,
          "half": [
            1,
            5,
            15,
            35,
            67,
            111,
            162,
            213,
            255,
            279
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 23,
          "half": [
            1,
            5,
            15,
            34,
            65,
            106,
            151,
            190,
            213
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 23,
          "half": [
            1,
            6,
            19,
            43,
            79,
            124,
            171,
            211,
            234
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 27,
          "half": [
            1,
            4,
            12,
            29,
            58,
            99,
            147,
            191,
            218
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 30,
          "half": [
            1,
            5,
            15,
            36,
            71,
            120,
            176,
            226,
            256
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 23,
          "half": [
            1,
            5,
            16,
            37,
            69,
            108,
            145,
            168
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 26,
          "half": [
            1,
            6,
            20,
            47,
            87,
            134,
            177,
            203
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 33,
          "half": [
            1,
            4,
            12,
            29,
            59,
            104,
            162,
            225,
            280,
            313
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 38,
          "half": [
            1,
            5,
            15,
            36,
            72,
            126,
            195,
            269,
            333,
            371
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 30,
          "half": [
            1,
            5,
            16,
            38,
            74,
            123,
            178,
            227,
            257
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 34,
          "half": [
            1,
            6,
            20,
            48,
            93,
            153,
            219,
            276,
            310
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 35,
          "half": [
            1,
            4,
            12,
            29,
            60,
            107,
            168,
            235,
            294,
            329
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 36,
          "half": [
            1,
            5,
            15,
            36,
            73,
            128,
            197,
            270,
            332,
            368
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 31,
          "half": [
            1,
            5,
            16,
            39,
            77,
            129,
            188,
            240,
            271
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 33,
          "half": [
            1,
            6,
            20,
            49,
            95,
            155,
            220,
            276,
            309
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 36,
          "half": [
            1,
            4,
            12,
            29,
            59,
            105,
            167,
            240,
            314,
            376,
            412
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 42,
          "half": [
            1,
            5,
            15,
            36,
            72,
            127,
            201,
            288,
            376,
            449,
            491
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 34,
          "half": [
            1,
            5,
            16,
            38,
            75,
            128,
            193,
            261,
            319,
            353
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 39,
          "half": [
            1,
            6,
            20,
            48,
            94,
            159,
            238,
            319,
            387,
            426
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 39,
          "half": [
            1,
            4,
            12,
            29,
            60,
            109,
            176,
            256,
            338,
            406,
            445
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 39,
          "half": [
            1,
            5,
            15,
            36,
            73,
            130,
            205,
            291,
            376,
            445,
            484
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 36,
          "half": [
            1,
            5,
            16,
            39,
            79,
            137,
            209,
            284,
            347,
            383
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 37,
          "half": [
            1,
            6,
            20,
            49,
            97,
            163,
            241,
            320,
            385,
            422
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 37,
          "half": [
            1,
            4,
            12,
            29,
            59,
            105,
            168,
            245,
            329,
            410,
            475,
            512
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 43,
          "half": [
            1,
            5,
            15,
            36,
            72,
            127,
            202,
            294,
            395,
            492,
            569,
            612
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 36,
          "half": [
            1,
            5,
            16,
            38,
            75,
            129,
            198,
            276,
            353,
            416,
            452
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 42,
          "half": [
            1,
            6,
            20,
            48,
            94,
            160,
            244,
            338,
            430,
            504,
            546
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 40,
          "half": [
            1,
            4,
            12,
            29,
            60,
            109,
            178,
            264,
            359,
            450,
            522,
            562
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 40,
          "half": [
            1,
            5,
            15,
            36,
            73,
            130,
            207,
            299,
            397,
            489,
            561,
            601
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 39,
          "half": [
            1,
            5,
            16,
            39,
            79,
            139,
            217,
            305,
            391,
            460,
            499
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 39,
          "half": [
            1,
            6,
            20,
            49,
            97,
            165,
            249,
            341,
            429,
            499,
            538
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 45,
          "half": [
            1,
            4,
            12,
            29,
            61,
            112,
            183,
            270,
            361,
            438,
            483
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 48,
          "half": [
            1,
            5,
            15,
            36,
            74,
            134,
            216,
            314,
            414,
            497,
            545
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 41,
          "half": [
            1,
            5,
            16,
            40,
            82,
            144,
            222,
            304,
            374,
            415
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 44,
          "half": [
            1,
            6,
            20,
            50,
            101,
            174,
            263,
            354,
            430,
            474
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 51,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            188,
            285,
            396,
            506,
            596,
            647
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 56,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            222,
            333,
            458,
            580,
            679,
            735
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 48,
          "half": [
            1,
            5,
            16,
            40,
            83,
            149,
            237,
            339,
            441,
            525,
            573
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 52,
          "half": [
            1,
            6,
            20,
            50,
            102,
            180,
            282,
            398,
            512,
            604,
            656
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 53,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            191,
            291,
            406,
            520,
            613,
            666
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 54,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            224,
            335,
            459,
            579,
            675,
            729
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 49,
          "half": [
            1,
            5,
            16,
            40,
            84,
            152,
            243,
            349,
            455,
            541,
            590
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 51,
          "half": [
            1,
            6,
            20,
            50,
            103,
            182,
            284,
            399,
            511,
            601,
            652
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 54,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            290,
            411,
            541,
            664,
            761,
            815
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 60,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            339,
            477,
            624,
            762,
            870,
            930
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 52,
          "half": [
            1,
            5,
            16,
            40,
            83,
            150,
            242,
            354,
            476,
            593,
            686,
            738
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 57,
          "half": [
            1,
            6,
            20,
            50,
            102,
            181,
            288,
            417,
            556,
            687,
            790,
            847
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 57,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            299,
            427,
            565,
            695,
            797,
            854
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 57,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            343,
            480,
            624,
            757,
            860,
            917
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 54,
          "half": [
            1,
            5,
            16,
            40,
            84,
            154,
            251,
            370,
            500,
            623,
            720,
            774
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 55,
          "half": [
            1,
            6,
            20,
            50,
            103,
            184,
            292,
            420,
            556,
            683,
            782,
            837
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 7,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 55,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            291,
            416,
            556,
            699,
            829,
            929,
            984
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 61,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            340,
            483,
            643,
            806,
            953,
            1065,
            1126
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 54,
          "half": [
            1,
            5,
            16,
            40,
            83,
            150,
            243,
            359,
            491,
            628,
            754,
            852,
            906
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 60,
          "half": [
            1,
            6,
            20,
            50,
            102,
            181,
            289,
            423,
            575,
            731,
            873,
            982,
            1042
          ]
        }
      }
    },
    {
      "n": 7,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 58,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            301,
            435,
            586,
            740,
            879,
            985,
            1043
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 58,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            345,
            488,
            645,
            802,
            942,
            1048,
            1106
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 57,
          "half": [
            1,
            5,
            16,
            40,
            84,
            154,
            253,
            378,
            521,
            668,
            802,
            905,
            962
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 57,
          "half": [
            1,
            6,
            20,
            50,
            103,
            184,
            294,
            428,
            577,
            728,
            864,
            968,
            1025
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 63,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            196,
            306,
            441,
            589,
            731,
            844,
            907
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 66,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            230,
            354,
            503,
            663,
            814,
            933,
            999
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 59,
          "half": [
            1,
            5,
            16,
            40,
            85,
            157,
            258,
            384,
            523,
            656,
            762,
            821
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 62,
          "half": [
            1,
            6,
            20,
            50,
            104,
            188,
            303,
            443,
            594,
            736,
            848,
            910
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 69,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            311,
            456,
            624,
            800,
            963,
            1089,
            1158
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 74,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            360,
            522,
            707,
            898,
            1073,
            1208,
            1282
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 66,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            263,
            399,
            558,
            725,
            880,
            1000,
            1066
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 70,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            309,
            462,
            638,
            820,
            987,
            1115,
            1185
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 71,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            314,
            462,
            634,
            814,
            980,
            1109,
            1180
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 72,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            362,
            524,
            708,
            897,
            1069,
            1201,
            1273
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 67,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            266,
            405,
            568,
            739,
            897,
            1019,
            1086
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 69,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            311,
            464,
            639,
            819,
            983,
            1109,
            1178
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 7,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 72,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            461,
            639,
            835,
            1032,
            1208,
            1341,
            1413
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 78,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            528,
            726,
            942,
            1157,
            1348,
            1492,
            1570
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 70,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            404,
            573,
            760,
            949,
            1119,
            1248,
            1318
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 75,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            468,
            657,
            864,
            1071,
            1255,
            1394,
            1469
          ]
        }
      }
    },
    {
      "n": 7,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 75,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            470,
            655,
            859,
            1063,
            1245,
            1383,
            1458
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 75,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            532,
            729,
            942,
            1152,
            1337,
            1476,
            1551
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 72,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            413,
            589,
            784,
            980,
            1155,
            1288,
            1360
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 73,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            472,
            660,
            864,
            1066,
            1245,
            1380,
            1453
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 8,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 73,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            462,
            644,
            850,
            1067,
            1277,
            1460,
            1596,
            1669
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 79,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            529,
            732,
            961,
            1201,
            1432,
            1632,
            1780,
            1859
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 72,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            405,
            578,
            775,
            984,
            1188,
            1367,
            1501,
            1573
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 78,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            469,
            663,
            883,
            1115,
            1339,
            1534,
            1679,
            1757
          ]
        }
      }
    },
    {
      "n": 8,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 76,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            472,
            663,
            880,
            1108,
            1328,
            1519,
            1661,
            1737
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 76,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            534,
            737,
            963,
            1197,
            1420,
            1612,
            1754,
            1830
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 75,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            415,
            597,
            805,
            1025,
            1238,
            1424,
            1563,
            1638
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 75,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            474,
            668,
            885,
            1111,
            1328,
            1516,
            1656,
            1731
          ]
        }
      }
    }
  ]
}


==> anc/verification/residue_pm3/symbolic_certificates.json <==
{
  "parameters": "b=3n+r, r in {1,2}, n,m>=1; W(mb+3,b) or W(mb-3,b)",
  "packets": {
    "+1": {
      "B": [
        1,
        0,
        2,
        1,
        2,
        1,
        1,
        1
      ],
      "GA": [
        0,
        2,
        2,
        3,
        4,
        3,
        2,
        2
      ],
      "GB": [
        0,
        1,
        2,
        3,
        4,
        4,
        3,
        1
      ],
      "JA": [
        0,
        0,
        1,
        2,
        2,
        2,
        1,
        1
      ],
      "JB": [
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        1
      ]
    },
    "-1": {
      "B": [
        1,
        1,
        2,
        2,
        2,
        1
      ],
      "GA": [
        2,
        2,
        3,
        4,
        3,
        2,
        2
      ],
      "GB": [
        1,
        2,
        3,
        4,
        4,
        3,
        1
      ],
      "JA": [
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        1
      ],
      "JB": [
        1,
        0,
        2,
        1,
        2,
        1,
        1,
        1
      ]
    },
    "+2": {
      "B": [
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        1
      ],
      "GA": [
        0,
        2,
        2,
        3,
        4,
        3,
        2,
        2
      ],
      "GB": [
        0,
        1,
        3,
        4,
        4,
        3,
        2,
        1
      ],
      "JA": [
        0,
        0,
        1,
        1,
        2,
        2,
        2,
        1
      ],
      "JB": [
        0,
        0,
        1,
        2,
        2,
        2,
        1,
        1
      ]
    },
    "-2": {
      "B": [
        1,
        2,
        2,
        2,
        1,
        1
      ],
      "GA": [
        2,
        2,
        3,
        4,
        3,
        2,
        2
      ],
      "GB": [
        1,
        3,
        4,
        4,
        3,
        2,
        1
      ],
      "JA": [
        1,
        0,
        2,
        1,
        2,
        1,
        1,
        1
      ],
      "JB": [
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        1
      ]
    }
  },
  "head_quartics_4D": {
    "+1": [
      {
        "short": "=",
        "difference": 0,
        "offset": 0,
        "coefficients_descending": [
          27,
          486,
          3195,
          9324,
          11664
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 1,
        "coefficients_descending": [
          27,
          636,
          5253,
          19092,
          27352
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 2,
        "coefficients_descending": [
          27,
          822,
          8211,
          35088,
          56472
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          480,
          3135,
          9054,
          11204
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          618,
          5055,
          18216,
          25928
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 2,
        "coefficients_descending": [
          27,
          786,
          7779,
          33240,
          53776
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          480,
          3135,
          9054,
          11204
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          612,
          4977,
          17808,
          25132
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 2,
        "coefficients_descending": [
          27,
          768,
          7527,
          31914,
          51236
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          480,
          3135,
          9054,
          11204
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          612,
          4977,
          17808,
          25132
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 2,
        "coefficients_descending": [
          27,
          762,
          7431,
          31332,
          49956
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          474,
          3075,
          8784,
          10744
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          612,
          5013,
          18156,
          26104
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 2,
        "coefficients_descending": [
          27,
          780,
          7755,
          33462,
          54940
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          474,
          3075,
          8784,
          10744
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          600,
          4857,
          17340,
          24512
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 2,
        "coefficients_descending": [
          27,
          756,
          7443,
          31974,
          52444
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          474,
          3075,
          8784,
          10744
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          600,
          4857,
          17340,
          24512
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 2,
        "coefficients_descending": [
          27,
          744,
          7251,
          30810,
          49876
        ]
      }
    ],
    "-1": [
      {
        "short": "=",
        "difference": 0,
        "offset": -1,
        "coefficients_descending": [
          27,
          486,
          3195,
          9216,
          10260
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 0,
        "coefficients_descending": [
          27,
          636,
          5253,
          18732,
          24964
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 1,
        "coefficients_descending": [
          27,
          822,
          8211,
          34260,
          51948
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": -1,
        "coefficients_descending": [
          27,
          480,
          3135,
          8982,
          9920
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          618,
          5055,
          17964,
          23936
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          786,
          7779,
          32628,
          50116
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": -1,
        "coefficients_descending": [
          27,
          480,
          3135,
          8982,
          9920
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          612,
          4977,
          17592,
          23296
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          768,
          7527,
          31410,
          48080
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": -1,
        "coefficients_descending": [
          27,
          480,
          3135,
          8982,
          9920
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          612,
          4977,
          17592,
          23296
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          762,
          7431,
          30864,
          46992
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": -1,
        "coefficients_descending": [
          27,
          474,
          3075,
          8748,
          9580
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          612,
          5013,
          17940,
          24196
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          780,
          7755,
          32886,
          51328
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": -1,
        "coefficients_descending": [
          27,
          474,
          3075,
          8748,
          9580
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          600,
          4857,
          17196,
          22916
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          756,
          7443,
          31542,
          49456
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": -1,
        "coefficients_descending": [
          27,
          474,
          3075,
          8748,
          9580
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          600,
          4857,
          17196,
          22916
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          744,
          7251,
          30450,
          47272
        ]
      }
    ],
    "+2": [
      {
        "short": "=",
        "difference": 0,
        "offset": 0,
        "coefficients_descending": [
          27,
          522,
          3699,
          11700,
          15492
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 1,
        "coefficients_descending": [
          27,
          678,
          5991,
          23352,
          35620
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 2,
        "coefficients_descending": [
          27,
          876,
          9321,
          42420,
          72452
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          516,
          3633,
          11388,
          14944
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          654,
          5691,
          21876,
          32976
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 2,
        "coefficients_descending": [
          27,
          828,
          8685,
          39420,
          67608
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          516,
          3633,
          11388,
          14944
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          648,
          5607,
          21414,
          32044
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 2,
        "coefficients_descending": [
          27,
          804,
          8313,
          37272,
          63148
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          516,
          3633,
          11388,
          14944
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          648,
          5607,
          21414,
          32044
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 2,
        "coefficients_descending": [
          27,
          798,
          8211,
          36624,
          61672
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          510,
          3567,
          11076,
          14396
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          654,
          5727,
          22248,
          34068
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 2,
        "coefficients_descending": [
          27,
          834,
          8823,
          40476,
          70364
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          510,
          3567,
          11076,
          14396
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          642,
          5559,
          21324,
          32204
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 2,
        "coefficients_descending": [
          27,
          810,
          8487,
          38772,
          67356
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          510,
          3567,
          11076,
          14396
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          642,
          5559,
          21324,
          32204
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 2,
        "coefficients_descending": [
          27,
          798,
          8283,
          37476,
          64396
        ]
      }
    ],
    "-2": [
      {
        "short": "=",
        "difference": 0,
        "offset": -1,
        "coefficients_descending": [
          27,
          522,
          3699,
          11592,
          14052
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 0,
        "coefficients_descending": [
          27,
          678,
          5991,
          22956,
          32944
        ]
      },
      {
        "short": "=",
        "difference": 0,
        "offset": 1,
        "coefficients_descending": [
          27,
          876,
          9321,
          41484,
          67112
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": -1,
        "coefficients_descending": [
          27,
          516,
          3633,
          11316,
          13636
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          654,
          5691,
          21624,
          30900
        ]
      },
      {
        "short": "n",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          828,
          8685,
          38772,
          63540
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": -1,
        "coefficients_descending": [
          27,
          516,
          3633,
          11316,
          13636
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          648,
          5607,
          21198,
          30136
        ]
      },
      {
        "short": "n",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          804,
          8313,
          36768,
          59824
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": -1,
        "coefficients_descending": [
          27,
          516,
          3633,
          11316,
          13636
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          648,
          5607,
          21198,
          30136
        ]
      },
      {
        "short": "n",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          798,
          8211,
          36156,
          58552
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": -1,
        "coefficients_descending": [
          27,
          510,
          3567,
          11040,
          13220
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 0,
        "coefficients_descending": [
          27,
          654,
          5727,
          21996,
          31920
        ]
      },
      {
        "short": "m",
        "difference": 1,
        "offset": 1,
        "coefficients_descending": [
          27,
          834,
          8823,
          39792,
          66020
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": -1,
        "coefficients_descending": [
          27,
          510,
          3567,
          11040,
          13220
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 0,
        "coefficients_descending": [
          27,
          642,
          5559,
          21144,
          30392
        ]
      },
      {
        "short": "m",
        "difference": 2,
        "offset": 1,
        "coefficients_descending": [
          27,
          810,
          8487,
          38232,
          63684
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": -1,
        "coefficients_descending": [
          27,
          510,
          3567,
          11040,
          13220
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 0,
        "coefficients_descending": [
          27,
          642,
          5559,
          21144,
          30392
        ]
      },
      {
        "short": "m",
        "difference": 3,
        "offset": 1,
        "coefficients_descending": [
          27,
          798,
          8283,
          37008,
          61132
        ]
      }
    ]
  },
  "head_lower_bounds_4D": {
    "+1": {
      "0": [
        27,
        474,
        3075,
        8784,
        10744
      ],
      "1": [
        27,
        600,
        4857,
        17340,
        24512
      ],
      "2": [
        27,
        744,
        7251,
        30810,
        49876
      ]
    },
    "-1": {
      "-1": [
        27,
        474,
        3075,
        8748,
        9580
      ],
      "0": [
        27,
        600,
        4857,
        17196,
        22916
      ],
      "1": [
        27,
        744,
        7251,
        30450,
        46992
      ]
    },
    "+2": {
      "0": [
        27,
        510,
        3567,
        11076,
        14396
      ],
      "1": [
        27,
        642,
        5559,
        21324,
        32044
      ],
      "2": [
        27,
        798,
        8211,
        36624,
        61672
      ]
    },
    "-2": {
      "-1": [
        27,
        510,
        3567,
        11040,
        13220
      ],
      "0": [
        27,
        642,
        5559,
        21144,
        30136
      ],
      "1": [
        27,
        798,
        8211,
        36156,
        58552
      ]
    }
  },
  "short_parameter_heads": [
    {
      "p": 1,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 6,
          "initial_tail_step": 14,
          "head": [
            1,
            4,
            10,
            19,
            31,
            45
          ]
        },
        "-1": {
          "min_defect": 2,
          "initial_tail_step": 10,
          "head": [
            1,
            3,
            7,
            14,
            24
          ]
        },
        "+2": {
          "min_defect": 12,
          "initial_tail_step": 22,
          "head": [
            1,
            5,
            13,
            26,
            44,
            66
          ]
        },
        "-2": {
          "min_defect": 5,
          "initial_tail_step": 17,
          "head": [
            1,
            4,
            11,
            23,
            40
          ]
        }
      }
    },
    {
      "p": 1,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 5,
          "initial_tail_step": 23,
          "head": [
            1,
            4,
            11,
            23,
            41,
            64
          ]
        },
        "-1": {
          "min_defect": 5,
          "initial_tail_step": 18,
          "head": [
            1,
            4,
            11,
            23,
            41
          ]
        },
        "+2": {
          "min_defect": 11,
          "initial_tail_step": 24,
          "head": [
            1,
            5,
            14,
            29,
            49,
            73
          ]
        },
        "-2": {
          "min_defect": 11,
          "initial_tail_step": 20,
          "head": [
            1,
            5,
            14,
            29,
            49
          ]
        }
      }
    },
    {
      "p": 2,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 40,
          "head": [
            1,
            4,
            12,
            27,
            51,
            84,
            124
          ]
        },
        "-1": {
          "min_defect": 11,
          "initial_tail_step": 34,
          "head": [
            1,
            5,
            14,
            30,
            55,
            89
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 52,
          "head": [
            1,
            5,
            15,
            34,
            64,
            106,
            158
          ]
        },
        "-2": {
          "min_defect": 18,
          "initial_tail_step": 45,
          "head": [
            1,
            6,
            18,
            40,
            74,
            119
          ]
        }
      }
    },
    {
      "p": 2,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 50,
          "head": [
            1,
            4,
            12,
            28,
            55,
            94,
            144
          ]
        },
        "-1": {
          "min_defect": 10,
          "initial_tail_step": 43,
          "head": [
            1,
            5,
            15,
            34,
            65,
            108
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 53,
          "head": [
            1,
            5,
            15,
            35,
            67,
            111,
            164
          ]
        },
        "-2": {
          "min_defect": 17,
          "initial_tail_step": 47,
          "head": [
            1,
            6,
            19,
            43,
            79,
            126
          ]
        }
      }
    },
    {
      "p": 3,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 78,
          "head": [
            1,
            4,
            12,
            29,
            59,
            105,
            168,
            246
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 70,
          "head": [
            1,
            5,
            16,
            38,
            75,
            129,
            199
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 93,
          "head": [
            1,
            5,
            15,
            36,
            72,
            127,
            202,
            295
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 85,
          "head": [
            1,
            6,
            20,
            48,
            94,
            160,
            245
          ]
        }
      }
    },
    {
      "p": 3,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 88,
          "head": [
            1,
            4,
            12,
            29,
            60,
            109,
            178,
            266
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 80,
          "head": [
            1,
            5,
            16,
            39,
            79,
            139,
            219
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 94,
          "head": [
            1,
            5,
            15,
            36,
            73,
            130,
            207,
            301
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 86,
          "head": [
            1,
            6,
            20,
            49,
            97,
            165,
            251
          ]
        }
      }
    },
    {
      "p": 4,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 126,
          "head": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            291,
            417
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 117,
          "head": [
            1,
            5,
            16,
            40,
            83,
            150,
            243,
            360
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 144,
          "head": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            340,
            484
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 135,
          "head": [
            1,
            6,
            20,
            50,
            102,
            181,
            289,
            424
          ]
        }
      }
    },
    {
      "p": 4,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 136,
          "head": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            301,
            437
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 127,
          "head": [
            1,
            5,
            16,
            40,
            84,
            154,
            253,
            380
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 145,
          "head": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            345,
            490
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 136,
          "head": [
            1,
            6,
            20,
            50,
            103,
            184,
            294,
            430
          ]
        }
      }
    },
    {
      "p": 5,
      "short": "n",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 183,
          "head": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            462,
            645
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 174,
          "head": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            405,
            579
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 204,
          "head": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            529,
            733
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 195,
          "head": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            469,
            664
          ]
        }
      }
    },
    {
      "p": 5,
      "short": "m",
      "families": {
        "+1": {
          "min_defect": 4,
          "initial_tail_step": 193,
          "head": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            472,
            665
          ]
        },
        "-1": {
          "min_defect": 9,
          "initial_tail_step": 184,
          "head": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            415,
            599
          ]
        },
        "+2": {
          "min_defect": 10,
          "initial_tail_step": 205,
          "head": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            534,
            739
          ]
        },
        "-2": {
          "min_defect": 16,
          "initial_tail_step": 196,
          "head": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            474,
            670
          ]
        }
      }
    }
  ],
  "finite_base_cases": [
    {
      "n": 1,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 7,
          "final_step": 4,
          "half": [
            1,
            4,
            9,
            14,
            18
          ]
        },
        "-1": {
          "min_defect": 1,
          "final_step": 1,
          "half": [
            1,
            2,
            3,
            4
          ]
        },
        "+2": {
          "min_defect": 13,
          "final_step": 6,
          "half": [
            1,
            5,
            12,
            20,
            26
          ]
        },
        "-2": {
          "min_defect": 3,
          "final_step": 3,
          "half": [
            1,
            3,
            6,
            9
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 5,
          "half": [
            1,
            4,
            10,
            18,
            26,
            31
          ]
        },
        "-1": {
          "min_defect": 3,
          "final_step": 2,
          "half": [
            1,
            3,
            6,
            9,
            11
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 9,
          "half": [
            1,
            5,
            13,
            25,
            38,
            47
          ]
        },
        "-2": {
          "min_defect": 6,
          "final_step": 5,
          "half": [
            1,
            4,
            10,
            17,
            22
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 6,
          "half": [
            1,
            4,
            10,
            19,
            30,
            40,
            46
          ]
        },
        "-1": {
          "min_defect": 2,
          "final_step": 4,
          "half": [
            1,
            3,
            7,
            13,
            19,
            23
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 11,
          "half": [
            1,
            5,
            13,
            26,
            43,
            60,
            71
          ]
        },
        "-2": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            22,
            34,
            42
          ]
        }
      }
    },
    {
      "n": 1,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 6,
          "final_step": 7,
          "half": [
            1,
            4,
            10,
            19,
            31,
            44,
            55,
            62
          ]
        },
        "-1": {
          "min_defect": 2,
          "final_step": 6,
          "half": [
            1,
            3,
            7,
            14,
            23,
            32,
            38
          ]
        },
        "+2": {
          "min_defect": 12,
          "final_step": 12,
          "half": [
            1,
            5,
            13,
            26,
            44,
            65,
            84,
            96
          ]
        },
        "-2": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            21,
            32,
            40
          ]
        },
        "-1": {
          "min_defect": 7,
          "final_step": 4,
          "half": [
            1,
            4,
            9,
            14,
            18
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 9,
          "half": [
            1,
            5,
            14,
            27,
            40,
            49
          ]
        },
        "-2": {
          "min_defect": 13,
          "final_step": 6,
          "half": [
            1,
            5,
            12,
            20,
            26
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        },
        "-1": {
          "min_defect": 5,
          "final_step": 8,
          "half": [
            1,
            4,
            11,
            21,
            32,
            40
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 11,
          "half": [
            1,
            5,
            14,
            29,
            47,
            64,
            75
          ]
        },
        "-2": {
          "min_defect": 11,
          "final_step": 9,
          "half": [
            1,
            5,
            14,
            27,
            40,
            49
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 1,
      "families": {
        "+1": {
          "min_defect": 5,
          "final_step": 12,
          "half": [
            1,
            4,
            11,
            23,
            41,
            62,
            81,
            93
          ]
        },
        "-1": {
          "min_defect": 5,
          "final_step": 11,
          "half": [
            1,
            4,
            11,
            23,
            39,
            55,
            66
          ]
        },
        "+2": {
          "min_defect": 11,
          "final_step": 12,
          "half": [
            1,
            5,
            14,
            29,
            49,
            71,
            90,
            102
          ]
        },
        "-2": {
          "min_defect": 11,
          "final_step": 11,
          "half": [
            1,
            5,
            14,
            29,
            47,
            64,
            75
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 12,
          "half": [
            1,
            4,
            12,
            26,
            45,
            64,
            76
          ]
        },
        "-1": {
          "min_defect": 12,
          "final_step": 8,
          "half": [
            1,
            5,
            13,
            24,
            36,
            44
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 15,
          "half": [
            1,
            5,
            15,
            33,
            57,
            81,
            96
          ]
        },
        "-2": {
          "min_defect": 19,
          "final_step": 11,
          "half": [
            1,
            6,
            17,
            33,
            50,
            61
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 16,
          "half": [
            1,
            4,
            12,
            27,
            50,
            78,
            104,
            120
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 13,
          "half": [
            1,
            5,
            14,
            29,
            49,
            69,
            82
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 21,
          "half": [
            1,
            5,
            15,
            34,
            63,
            99,
            133,
            154
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 17,
          "half": [
            1,
            6,
            18,
            39,
            67,
            94,
            111
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 19,
          "half": [
            1,
            4,
            12,
            27,
            51,
            83,
            118,
            149,
            168
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 17,
          "half": [
            1,
            5,
            14,
            30,
            54,
            83,
            110,
            127
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 25,
          "half": [
            1,
            5,
            15,
            34,
            64,
            105,
            151,
            192,
            217
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 22,
          "half": [
            1,
            6,
            18,
            40,
            73,
            112,
            148,
            170
          ]
        }
      }
    },
    {
      "n": 2,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 20,
          "half": [
            1,
            4,
            12,
            27,
            51,
            84,
            123,
            163,
            197,
            217
          ]
        },
        "-1": {
          "min_defect": 11,
          "final_step": 19,
          "half": [
            1,
            5,
            14,
            30,
            55,
            88,
            124,
            156,
            175
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 26,
          "half": [
            1,
            5,
            15,
            34,
            64,
            106,
            157,
            210,
            255,
            281
          ]
        },
        "-2": {
          "min_defect": 18,
          "final_step": 25,
          "half": [
            1,
            6,
            18,
            40,
            74,
            118,
            166,
            208,
            233
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 19,
          "half": [
            1,
            4,
            12,
            28,
            53,
            84,
            114,
            133
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 15,
          "half": [
            1,
            5,
            15,
            32,
            55,
            78,
            93
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 20,
          "half": [
            1,
            5,
            15,
            35,
            65,
            101,
            134,
            154
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 17,
          "half": [
            1,
            6,
            19,
            41,
            69,
            96,
            113
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 23,
          "half": [
            1,
            4,
            12,
            28,
            55,
            92,
            134,
            172,
            195
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 20,
          "half": [
            1,
            5,
            15,
            34,
            63,
            98,
            131,
            151
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 23,
          "half": [
            1,
            5,
            15,
            35,
            67,
            109,
            154,
            193,
            216
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 21,
          "half": [
            1,
            6,
            19,
            43,
            77,
            116,
            151,
            172
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 2,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 24,
          "half": [
            1,
            4,
            12,
            28,
            55,
            94,
            142,
            192,
            234,
            258
          ]
        },
        "-1": {
          "min_defect": 10,
          "final_step": 23,
          "half": [
            1,
            5,
            15,
            34,
            65,
            106,
            151,
            190,
            213
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 24,
          "half": [
            1,
            5,
            15,
            35,
            67,
            111,
            162,
            213,
            255,
            279
          ]
        },
        "-2": {
          "min_defect": 17,
          "final_step": 23,
          "half": [
            1,
            6,
            19,
            43,
            79,
            124,
            171,
            211,
            234
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 27,
          "half": [
            1,
            4,
            12,
            29,
            58,
            99,
            147,
            191,
            218
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 23,
          "half": [
            1,
            5,
            16,
            37,
            69,
            108,
            145,
            168
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 30,
          "half": [
            1,
            5,
            15,
            36,
            71,
            120,
            176,
            226,
            256
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 26,
          "half": [
            1,
            6,
            20,
            47,
            87,
            134,
            177,
            203
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 33,
          "half": [
            1,
            4,
            12,
            29,
            59,
            104,
            162,
            225,
            280,
            313
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 30,
          "half": [
            1,
            5,
            16,
            38,
            74,
            123,
            178,
            227,
            257
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 38,
          "half": [
            1,
            5,
            15,
            36,
            72,
            126,
            195,
            269,
            333,
            371
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 34,
          "half": [
            1,
            6,
            20,
            48,
            93,
            153,
            219,
            276,
            310
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 36,
          "half": [
            1,
            4,
            12,
            29,
            59,
            105,
            167,
            240,
            314,
            376,
            412
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 34,
          "half": [
            1,
            5,
            16,
            38,
            75,
            128,
            193,
            261,
            319,
            353
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 42,
          "half": [
            1,
            5,
            15,
            36,
            72,
            127,
            201,
            288,
            376,
            449,
            491
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 39,
          "half": [
            1,
            6,
            20,
            48,
            94,
            159,
            238,
            319,
            387,
            426
          ]
        }
      }
    },
    {
      "n": 3,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 37,
          "half": [
            1,
            4,
            12,
            29,
            59,
            105,
            168,
            245,
            329,
            410,
            475,
            512
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 36,
          "half": [
            1,
            5,
            16,
            38,
            75,
            129,
            198,
            276,
            353,
            416,
            452
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 43,
          "half": [
            1,
            5,
            15,
            36,
            72,
            127,
            202,
            294,
            395,
            492,
            569,
            612
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 42,
          "half": [
            1,
            6,
            20,
            48,
            94,
            160,
            244,
            338,
            430,
            504,
            546
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 35,
          "half": [
            1,
            4,
            12,
            29,
            60,
            107,
            168,
            235,
            294,
            329
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 31,
          "half": [
            1,
            5,
            16,
            39,
            77,
            129,
            188,
            240,
            271
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 36,
          "half": [
            1,
            5,
            15,
            36,
            73,
            128,
            197,
            270,
            332,
            368
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 33,
          "half": [
            1,
            6,
            20,
            49,
            95,
            155,
            220,
            276,
            309
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 39,
          "half": [
            1,
            4,
            12,
            29,
            60,
            109,
            176,
            256,
            338,
            406,
            445
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 36,
          "half": [
            1,
            5,
            16,
            39,
            79,
            137,
            209,
            284,
            347,
            383
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 39,
          "half": [
            1,
            5,
            15,
            36,
            73,
            130,
            205,
            291,
            376,
            445,
            484
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 37,
          "half": [
            1,
            6,
            20,
            49,
            97,
            163,
            241,
            320,
            385,
            422
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 3,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 40,
          "half": [
            1,
            4,
            12,
            29,
            60,
            109,
            178,
            264,
            359,
            450,
            522,
            562
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 39,
          "half": [
            1,
            5,
            16,
            39,
            79,
            139,
            217,
            305,
            391,
            460,
            499
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 40,
          "half": [
            1,
            5,
            15,
            36,
            73,
            130,
            207,
            299,
            397,
            489,
            561,
            601
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 39,
          "half": [
            1,
            6,
            20,
            49,
            97,
            165,
            249,
            341,
            429,
            499,
            538
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 45,
          "half": [
            1,
            4,
            12,
            29,
            61,
            112,
            183,
            270,
            361,
            438,
            483
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 41,
          "half": [
            1,
            5,
            16,
            40,
            82,
            144,
            222,
            304,
            374,
            415
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 48,
          "half": [
            1,
            5,
            15,
            36,
            74,
            134,
            216,
            314,
            414,
            497,
            545
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 44,
          "half": [
            1,
            6,
            20,
            50,
            101,
            174,
            263,
            354,
            430,
            474
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 51,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            188,
            285,
            396,
            506,
            596,
            647
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 48,
          "half": [
            1,
            5,
            16,
            40,
            83,
            149,
            237,
            339,
            441,
            525,
            573
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 56,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            222,
            333,
            458,
            580,
            679,
            735
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 52,
          "half": [
            1,
            6,
            20,
            50,
            102,
            180,
            282,
            398,
            512,
            604,
            656
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 54,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            290,
            411,
            541,
            664,
            761,
            815
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 52,
          "half": [
            1,
            5,
            16,
            40,
            83,
            150,
            242,
            354,
            476,
            593,
            686,
            738
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 60,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            339,
            477,
            624,
            762,
            870,
            930
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 57,
          "half": [
            1,
            6,
            20,
            50,
            102,
            181,
            288,
            417,
            556,
            687,
            790,
            847
          ]
        }
      }
    },
    {
      "n": 4,
      "m": 7,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 55,
          "half": [
            1,
            4,
            12,
            29,
            61,
            113,
            189,
            291,
            416,
            556,
            699,
            829,
            929,
            984
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 54,
          "half": [
            1,
            5,
            16,
            40,
            83,
            150,
            243,
            359,
            491,
            628,
            754,
            852,
            906
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 61,
          "half": [
            1,
            5,
            15,
            36,
            74,
            135,
            223,
            340,
            483,
            643,
            806,
            953,
            1065,
            1126
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 60,
          "half": [
            1,
            6,
            20,
            50,
            102,
            181,
            289,
            423,
            575,
            731,
            873,
            982,
            1042
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 53,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            191,
            291,
            406,
            520,
            613,
            666
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 49,
          "half": [
            1,
            5,
            16,
            40,
            84,
            152,
            243,
            349,
            455,
            541,
            590
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 54,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            224,
            335,
            459,
            579,
            675,
            729
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 51,
          "half": [
            1,
            6,
            20,
            50,
            103,
            182,
            284,
            399,
            511,
            601,
            652
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 57,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            299,
            427,
            565,
            695,
            797,
            854
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 54,
          "half": [
            1,
            5,
            16,
            40,
            84,
            154,
            251,
            370,
            500,
            623,
            720,
            774
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 57,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            343,
            480,
            624,
            757,
            860,
            917
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 55,
          "half": [
            1,
            6,
            20,
            50,
            103,
            184,
            292,
            420,
            556,
            683,
            782,
            837
          ]
        }
      }
    },
    {
      "n": 7,
      "m": 4,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 58,
          "half": [
            1,
            4,
            12,
            29,
            61,
            114,
            193,
            301,
            435,
            586,
            740,
            879,
            985,
            1043
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 57,
          "half": [
            1,
            5,
            16,
            40,
            84,
            154,
            253,
            378,
            521,
            668,
            802,
            905,
            962
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 58,
          "half": [
            1,
            5,
            15,
            36,
            74,
            136,
            226,
            345,
            488,
            645,
            802,
            942,
            1048,
            1106
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 57,
          "half": [
            1,
            6,
            20,
            50,
            103,
            184,
            294,
            428,
            577,
            728,
            864,
            968,
            1025
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 63,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            196,
            306,
            441,
            589,
            731,
            844,
            907
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 59,
          "half": [
            1,
            5,
            16,
            40,
            85,
            157,
            258,
            384,
            523,
            656,
            762,
            821
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 66,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            230,
            354,
            503,
            663,
            814,
            933,
            999
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 62,
          "half": [
            1,
            6,
            20,
            50,
            104,
            188,
            303,
            443,
            594,
            736,
            848,
            910
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 6,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 69,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            311,
            456,
            624,
            800,
            963,
            1089,
            1158
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 66,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            263,
            399,
            558,
            725,
            880,
            1000,
            1066
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 74,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            360,
            522,
            707,
            898,
            1073,
            1208,
            1282
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 70,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            309,
            462,
            638,
            820,
            987,
            1115,
            1185
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 7,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 72,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            461,
            639,
            835,
            1032,
            1208,
            1341,
            1413
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 70,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            404,
            573,
            760,
            949,
            1119,
            1248,
            1318
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 78,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            528,
            726,
            942,
            1157,
            1348,
            1492,
            1570
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 75,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            468,
            657,
            864,
            1071,
            1255,
            1394,
            1469
          ]
        }
      }
    },
    {
      "n": 5,
      "m": 8,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 73,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            197,
            312,
            462,
            644,
            850,
            1067,
            1277,
            1460,
            1596,
            1669
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 72,
          "half": [
            1,
            5,
            16,
            40,
            85,
            158,
            264,
            405,
            578,
            775,
            984,
            1188,
            1367,
            1501,
            1573
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 79,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            231,
            361,
            529,
            732,
            961,
            1201,
            1432,
            1632,
            1780,
            1859
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 78,
          "half": [
            1,
            6,
            20,
            50,
            104,
            189,
            310,
            469,
            663,
            883,
            1115,
            1339,
            1534,
            1679,
            1757
          ]
        }
      }
    },
    {
      "n": 6,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 71,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            314,
            462,
            634,
            814,
            980,
            1109,
            1180
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 67,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            266,
            405,
            568,
            739,
            897,
            1019,
            1086
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 72,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            362,
            524,
            708,
            897,
            1069,
            1201,
            1273
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 69,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            311,
            464,
            639,
            819,
            983,
            1109,
            1178
          ]
        }
      }
    },
    {
      "n": 7,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 75,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            470,
            655,
            859,
            1063,
            1245,
            1383,
            1458
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 72,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            413,
            589,
            784,
            980,
            1155,
            1288,
            1360
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 75,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            532,
            729,
            942,
            1152,
            1337,
            1476,
            1551
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 73,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            472,
            660,
            864,
            1066,
            1245,
            1380,
            1453
          ]
        }
      }
    },
    {
      "n": 8,
      "m": 5,
      "families": {
        "+1": {
          "min_defect": 4,
          "final_step": 76,
          "half": [
            1,
            4,
            12,
            29,
            61,
            115,
            198,
            316,
            472,
            663,
            880,
            1108,
            1328,
            1519,
            1661,
            1737
          ]
        },
        "-1": {
          "min_defect": 9,
          "final_step": 75,
          "half": [
            1,
            5,
            16,
            40,
            85,
            159,
            268,
            415,
            597,
            805,
            1025,
            1238,
            1424,
            1563,
            1638
          ]
        },
        "+2": {
          "min_defect": 10,
          "final_step": 76,
          "half": [
            1,
            5,
            15,
            36,
            74,
            137,
            232,
            364,
            534,
            737,
            963,
            1197,
            1420,
            1612,
            1754,
            1830
          ]
        },
        "-2": {
          "min_defect": 16,
          "final_step": 75,
          "half": [
            1,
            6,
            20,
            50,
            104,
            190,
            313,
            474,
            668,
            885,
            1111,
            1328,
            1516,
            1656,
            1731
          ]
        }
      }
    }
  ]
}

==> anc/verification/residue_pm3/verification_output.json <==
{
  "python": "3.13.5",
  "sympy": "1.14.0",
  "scope": "Symbolic proof certificates; finite graph audit separate",
  "formal_rational_identities": 4,
  "symbolic_interval_layer_identities": 8,
  "short_seed_layers": {
    "+1:1": {
      "A": [
        [
          1,
          3
        ]
      ],
      "U": [
        [
          0,
          3
        ]
      ]
    },
    "+1:2": {
      "A": [
        [
          2,
          4
        ]
      ],
      "U": [
        [
          0,
          4
        ],
        [
          2,
          3
        ]
      ]
    },
    "+1:3": {
      "A": [
        [
          3,
          5
        ]
      ],
      "U": [
        [
          0,
          5
        ],
        [
          2,
          4
        ],
        [
          3,
          3
        ]
      ]
    },
    "+2:1": {
      "A": [
        [
          1,
          3
        ]
      ],
      "U": [
        [
          0,
          3
        ],
        [
          1,
          1
        ]
      ]
    },
    "+2:2": {
      "A": [
        [
          2,
          4
        ]
      ],
      "U": [
        [
          0,
          4
        ],
        [
          1,
          3
        ]
      ]
    },
    "+2:3": {
      "A": [
        [
          3,
          5
        ]
      ],
      "U": [
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          3,
          3
        ]
      ]
    },
    "-1:1": {
      "A": [
        [
          3,
          3
        ]
      ],
      "U": [
        [
          0,
          3
        ]
      ]
    },
    "-1:2": {
      "A": [
        [
          1,
          4
        ]
      ],
      "U": [
        [
          0,
          4
        ],
        [
          1,
          2
        ]
      ]
    },
    "-1:3": {
      "A": [
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "U": [
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          2,
          2
        ]
      ]
    },
    "-2:1": {
      "A": [
        [
          2,
          3
        ]
      ],
      "U": [
        [
          0,
          3
        ],
        [
          2,
          2
        ]
      ]
    },
    "-2:2": {
      "A": [
        [
          1,
          4
        ],
        [
          3,
          3
        ]
      ],
      "U": [
        [
          0,
          4
        ],
        [
          1,
          3
        ]
      ]
    },
    "-2:3": {
      "A": [
        [
          1,
          5
        ],
        [
          2,
          4
        ]
      ],
      "U": [
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    }
  },
  "fixed_packet_bounds": 32,
  "lower_packet_words": {
    "+1A": [
      0,
      2,
      4,
      6,
      8,
      9,
      9,
      10
    ],
    "+1B": [
      0,
      1,
      3,
      5,
      8,
      10,
      11,
      10
    ],
    "+2A": [
      0,
      2,
      4,
      6,
      9,
      10,
      10,
      10
    ],
    "+2B": [
      0,
      1,
      4,
      7,
      9,
      10,
      10,
      10
    ],
    "-1A": [
      2,
      3,
      5,
      8,
      9,
      10,
      10,
      10
    ],
    "-1B": [
      1,
      2,
      5,
      7,
      10,
      11,
      11,
      10
    ],
    "-2A": [
      2,
      3,
      6,
      8,
      10,
      10,
      11,
      10
    ],
    "-2B": [
      1,
      3,
      6,
      9,
      10,
      11,
      10,
      10
    ]
  },
  "free_head_certificates": {
    "+1": {
      "cubic": "3*j**3/2 - 15*j**2/2 + 30*j - 35",
      "shift": 5,
      "quartic": [
        27,
        360,
        1773,
        3780,
        4344
      ],
      "early_defects": [
        4,
        28,
        109,
        386
      ]
    },
    "+2": {
      "cubic": "3*j**3/2 - 6*j**2 + 51*j/2 - 28",
      "shift": 5,
      "quartic": [
        27,
        396,
        2151,
        5166,
        6108
      ],
      "early_defects": [
        10,
        45,
        186,
        544
      ]
    },
    "-1": {
      "cubic": "3*j**3/2 - 3*j**2 + 21*j/2 - 5",
      "shift": 3,
      "quartic": [
        27,
        252,
        855,
        1206,
        960
      ],
      "early_defects": [
        9,
        56
      ]
    },
    "-2": {
      "cubic": "3*j**3/2 - 3*j**2/2 + 9*j - 4",
      "shift": 3,
      "quartic": [
        27,
        288,
        1125,
        1944,
        1680
      ],
      "early_defects": [
        16,
        100
      ]
    }
  },
  "exact_transition_quartics": 84,
  "initial_tail_slope_bounds": {
    "+1": "9*p**2/2 + 15*p/2 - 15",
    "+2": "9*p**2/2 + 21*p/2 - 16",
    "-1": "9*p**2/2 + 15*p/2 - 24",
    "-2": "9*p**2/2 + 21*p/2 - 25"
  },
  "short_head_families": 40,
  "finite_base_profiles": 140,
  "graph_audit": {
    "n_max": 14,
    "m_max": 14,
    "spectra": 784,
    "direct_matrix_position_checks": 67,
    "sha256_ordered_spectra": "b3d5c7f4dc5be43174d88a60596147e97bce02fcff3667d7b85665fef18190c5"
  },
  "elapsed_seconds": 1.769,
  "result": "PASS"
}


==> anc/verification/residue_pm3/verify_remainder_three.py <==
"""Symbolic certificates for the Euclidean remainder-three families.

Requires SymPy. Integer graph checks are an audit, not the infinite proof.
Run: python verify_remainder_three.py
"""
from __future__ import annotations

import argparse
from collections import Counter, deque
from math import comb, gcd
from pathlib import Path
import hashlib
import json
import platform
import time

import sympy as sp

ROOT = Path(__file__).resolve().parent
z, X, Y = sp.symbols("z X Y", nonzero=True)
j = sp.symbols("j", integer=True)
s = sp.symbols("s", nonnegative=True)
p = sp.symbols("p", positive=True, integer=True)


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def interval(length):
    return sum(z**i for i in range(length))


def coefficients(poly):
    poly = sp.Poly(sp.expand(poly), z)
    return [int(poly.nth(k)) for k in range(poly.degree() + 1)]


def prefix(poly, k):
    return sum(poly[:k+1]) if k >= 0 else 0


def integral3(poly, k):
    if k < 0:
        return 0
    return sum(v * comb(k-i+3, 3) for i, v in enumerate(poly) if i <= k)


def free_cubic(poly):
    return sp.expand(sum(v*(j-i+3)*(j-i+2)*(j-i+1)/6
                         for i, v in enumerate(poly)))


def quartic_coefficients(expr):
    poly = sp.Poly(sp.expand(expr), s)
    require(poly.degree() <= 4, "Unexpected degree in head certificate")
    result = [poly.nth(i) for i in range(4, -1, -1)]
    require(all(c.is_Integer for c in result), "Nonintegral head certificate")
    return [int(c) for c in result]


def reverse_formal(f):
    return f.subs({z: 1/z, X: 1/X, Y: 1/Y}, simultaneous=True)


def packet_data(sign, r):
    I3 = interval(3)
    J = z*z-z+1
    D = {1: I3*(1+z*z+z**3), 2: I3*(1+z+z**3)}
    T = (1+z*z)*(2+2*z+z*z+2*z**3+2*z**4)
    if sign == '+':
        polys = (J*D[r], z*T, z*(1+z)*D[r], z*z*D[3-r], z*z*D[r])
    else:
        polys = (D[r], T, (1+z)*D[r], J*D[3-r], J*D[r])
    return dict(zip(('B','GA','GB','JA','JB'), map(coefficients, polys)))


def half_sequence(key, n, m, packets):
    sign, r = key[0], int(key[1])
    v = packets[key]
    N = n+m+(2 if sign == '+' else 1)
    result = []
    for k in range(N+1):
        result.append(integral3(v['B'], k)-integral3(v['GA'],k-n)
                      -integral3(v['GB'],k-m)+integral3(v['JA'],k-2*n)
                      +integral3(v['JB'],k-2*m)+(k == N-1)+7*(k == N))
    return result


def defects(L):
    return [L[k]**2-L[k-1]*L[k+1] for k in range(1,len(L)-1)]


def graph_potential(a, b):
    """Solve psi(last)=0 from the oriented graph, without Euclidean formulas."""
    require(a>0 and b>0 and gcd(a,b)==1, "Need positive coprime blocks")
    n = a+b
    graph = [[] for _ in range(n)]
    def relation(x,y,delta):
        # psi(y) - psi(x) = delta
        graph[x].append((y,delta)); graph[y].append((x,-delta))
    for offset, length in ((0,a),(a,b)):
        for k in range(length//2):
            relation(offset+k,offset+length-1-k,1)
    for k in range(n//2):
        relation(k,n-1-k,-1)
    value = [None]*n
    value[-1] = 0
    queue = deque([n-1])
    while queue:
        x = queue.popleft()
        for y, delta in graph[x]:
            proposed = value[x]+delta
            if value[y] is None:
                value[y] = proposed; queue.append(y)
            else:
                require(value[y] == proposed, "Inconsistent graph potential")
    require(all(v is not None for v in value), "Disconnected graph")
    return value


def corr(A,B):
    out = Counter()
    for x,cx in A.items():
        for y,cy in B.items():
            out[y-x] += cx*cy
    return out


def graph_spectrum(a,b):
    values = graph_potential(a,b)
    A,C = Counter(values[:a]), Counter(values[a:])
    out = corr(A,A)+corr(A,C)+corr(C,C)
    out[0] -= 1
    require(out[0] > 0, "Unexpected zero central multiplicity")
    return values,A,C,out


def main(graph_range=14):
    start = time.perf_counter()
    saved = json.loads((ROOT/'symbolic_certificates.json').read_text())
    packets = {sign+str(r): packet_data(sign,r)
               for sign in ('+','-') for r in (1,2)}
    require(packets == saved['packets'], "Packet transcription differs")
    report = {'python': platform.python_version(), 'sympy': sp.__version__,
              'scope': 'Symbolic proof certificates; finite graph audit separate'}

    # Independent formal rational identities: X and Y are not numerical powers.
    I3 = interval(3); J = z*z-z+1
    D = {1:I3*(1+z*z+z**3),2:I3*(1+z+z**3)}
    T = (1+z*z)*(2+2*z+z*z+2*z**3+2*z**4)
    Cnum = 1+3*z+5*z*z+9*z**3+9*z**4+5*z**5+3*z**6+z**7
    In,In1,Im,Im1 = (1-X)/(1-z),(1-X/z)/(1-z),(1-Y)/(1-z),(1-Y/z)/(1-z)
    rational_count=0
    formal_seeds={}
    for sign in ('+','-'):
        for r in (1,2):
            if sign == '+':
                A = X*I3; C = interval(r)+z*I3*In1; U=A+C
                H=U*Im+Y*A; G=U/z
                normalization=z**3*X*Y
                rhs=(J*D[r]-z*X*T-z*Y*(1+z)*D[r]
                     +z*z*X*X*D[3-r]+z*z*Y*Y*D[r]+z*X*Y*Cnum
                     -z*z*X*X*Y*(1+z)*D[3-r]-z*z*X*Y*Y*T
                     +z*z*X*X*Y*Y*J*D[3-r])
            else:
                C=I3
                A=(z*z*X if r==1 else z*X*(1+z))+z*I3*In1
                U=A+C; H=U*Im1+Y/z*A; G=U/z
                normalization=z*z*X*Y
                rhs=(D[r]-X*T-Y*(1+z)*D[r]+X*X*J*D[3-r]
                     +Y*Y*J*D[r]+X*Y*Cnum-z*X*X*Y*(1+z)*D[3-r]
                     -z*X*Y*Y*T+z*z*X*X*Y*Y*D[3-r])
            formal_seeds[sign+str(r)]=(A,C,U)
            M=reverse_formal(H)*H+reverse_formal(H)*G+reverse_formal(G)*G-1
            require(sp.cancel(normalization*(1-z)**4*M-rhs)==0,
                    f"Formal numerator identity {sign}{r}")
            rational_count +=1
    report['formal_rational_identities']=rational_count

    # Exact central-step ingredient: interval identities for n>=4 and the
    # twelve short seeds. An endpoint (c,d) denotes c*n+d.
    layers = {
        '+1': ([( (1,0),(1,2) )],
               [((0,0),(1,2)),((0,2),(1,1)),((0,3),(1,0))]),
        '+2': ([( (1,0),(1,2) )],
               [((0,0),(1,2)),((0,1),(1,1)),((0,3),(1,0))]),
        '-1': ([((0,1),(1,2)),((0,2),(1,0)),((0,3),(1,-1))],
               [((0,0),(1,2)),((0,1),(1,0)),((0,2),(1,-1))]),
        '-2': ([((0,1),(1,2)),((0,2),(1,1)),((0,3),(1,-1))],
               [((0,0),(1,2)),((0,1),(1,1)),((0,2),(1,-1))])}
    def point(endpoint):
        c,d=endpoint
        return c*(s+4)+d
    def monomial(endpoint, extra=0):
        c,d=endpoint
        return X**c*z**(d+extra)
    def layer_polynomial(layer):
        lo,hi=layer
        return (monomial(lo)-monomial(hi,1))/(1-z)
    def positive_affine(expr):
        return all(c>=0 for c in sp.Poly(sp.expand(expr),s).all_coeffs())
    for key,(Alayers,Ulayers) in layers.items():
        A,C,U=formal_seeds[key]
        require(sp.cancel(A-sum(map(layer_polynomial,Alayers)))==0,'A layer identity')
        require(sp.cancel(U-sum(map(layer_polynomial,Ulayers)))==0,'U layer identity')
        for lo,hi in Alayers+Ulayers:
            require(positive_affine(point(hi)-point(lo)), 'Nonempty interval layer')
        for la in Alayers:
            for lu in Ulayers:
                require(positive_affine(sum(map(point,la))-sum(map(point,lu))),
                        'Interval midpoint order')
        for outer,inner in zip(Ulayers,Ulayers[1:]):
            require(positive_affine(point(inner[0])-point(outer[0])) and
                    positive_affine(point(outer[1])-point(inner[1])), 'Nested U layers')
    short_layers={}
    def superlevels(f):
        co=coefficients(sp.cancel(f))
        result=[]
        for level in range(1,max(co)+1):
            locations=[k for k,c in enumerate(co) if c>=level]
            require(locations==list(range(locations[0],locations[-1]+1)), 'Interval superlevel')
            result.append([locations[0],locations[-1]])
        return result
    for key,(A,C,U) in formal_seeds.items():
        for n0 in (1,2,3):
            aa,uu=superlevels(A.subs(X,z**n0)),superlevels(U.subs(X,z**n0))
            require(min(map(sum,aa))>=max(map(sum,uu)), 'Short seed midpoint order')
            short_layers[key+':'+str(n0)]={'A':aa,'U':uu}
    report['symbolic_interval_layer_identities']=8
    report['short_seed_layers']=short_layers

    # Fixed packet comparisons: after degree eight all prefixes are saturated.
    lower_words={}; bounds_count=0
    for key,v in packets.items():
        require([sum(v[q]) for q in ('B','GA','GB','JA','JB')]==[9,18,18,9,9],
                'Packet mass')
        require(all(c>=0 for q in v.values() for c in q), 'Packet positivity')
        for name in ('A','B'):
            G,Jp=v['G'+name],v['J'+name]
            ell=lambda x:prefix(G,x)-prefix(Jp,x-1)
            require(all(ell(x)>=0 for x in range(-1,9)), 'Packet nonnegativity')
            require(ell(8)==9, 'Packet eventual mass')
            lower_words[key+name]=[ell(x) for x in range(8)]
            thresholds=((5,9),(2,3),(3,5)) if key[0]=='+' else ((4,9),(1,2),(2,5))
            for threshold, bound in thresholds:
                require(all(ell(x)>=bound for x in range(threshold,9)),
                        f'Packet lower bound {key}{name}')
                bounds_count+=1
            # For d >= 6, the smallest result is at d=6; for x >= 8,
            # G is saturated at 18 and J can remove at most 9.
            threshold=4 if key[0]=='+' else 3
            require(all(prefix(G,x)-prefix(Jp,x-6)>=9
                        for x in range(threshold,8)), 'Strengthened packet bound')
            bounds_count+=1
    report['fixed_packet_bounds']=bounds_count
    report['lower_packet_words']=lower_words

    # Free cubic polynomials and their quartic defect certificates.
    free_report={}
    for key,v in packets.items():
        f=free_cubic(v['B'])
        start_valid=4 if key[0]=='+' else 2
        require(all(f.subs(j,k)==integral3(v['B'],k)
                    for k in range(start_valid,len(v['B'])+1)), 'Free cubic endpoint')
        # At all later k, every term is an ordinary binomial polynomial.
        shift=start_valid+1
        cert=quartic_coefficients((4*(f*f-f.subs(j,j-1)*f.subs(j,j+1))).subs(j,s+shift))
        require(all(c>=0 for c in cert) and cert[-1]>0, 'Free defect positivity')
        early=[integral3(v['B'],k)**2-integral3(v['B'],k-1)*integral3(v['B'],k+1)
               for k in range(1,shift)]
        require(min(early)>0,'Free early defects')
        free_report[key]={'cubic':str(f),'shift':shift,'quartic':cert,'early_defects':early}
    report['free_head_certificates']=free_report

    # Seven exact symbolic chambers, three transition defects each, four families.
    chamber_list=[('=',0)]+[(first,d) for first in ('n','m') for d in (1,2,3)]
    exact_quartics={}; minima={}; qcount=0; slope_bounds={}
    for key,v in packets.items():
        f=free_cubic(v['B'])
        offsets=(0,1,2) if key[0]=='+' else (-1,0,1)
        rows=[]
        for first,d in chamber_list:
            off_n,off_m = ((0,0) if first=='=' else ((0,d) if first=='n' else (d,0)))
            def head(offset):
                return f.subs(j,p+offset)-integral3(v['GA'],offset-off_n)-integral3(v['GB'],offset-off_m)
            for offset in offsets:
                cert=quartic_coefficients((4*(head(offset)**2-head(offset-1)*head(offset+1))).subs(p,s+6))
                require(all(c>=0 for c in cert) and cert[-1]>0,'Transition quartic positivity')
                rows.append([first,d,offset,cert]);qcount+=1
        exact_quartics[key]=rows
        for offset in offsets:
            group=[row[3] for row in rows if row[2]==offset]
            minima[f'{key}:{offset}']=[min(column) for column in zip(*group)]
        Koffset=2 if key[0]=='+' else 1
        slope=sp.expand(f.subs(j,p+Koffset+1)-f.subs(j,p+Koffset)
                        -(integral3(v['GA'],Koffset+1)-integral3(v['GA'],Koffset))
                        -(integral3(v['GB'],Koffset+1)-integral3(v['GB'],Koffset)))
        require(all(c>=0 for c in sp.Poly(slope.subs(p,s+6),s).all_coeffs()), 'Initial tail slope')
        slope_bounds[key]=str(slope)
    stored_quartics = {key:[[row['short'],row['difference'],row['offset'],row['coefficients_descending']] for row in rows]
                        for key,rows in saved['head_quartics_4D'].items()}
    require(exact_quartics == stored_quartics, 'Quartic transcription differs')
    stored_minima={key+':'+offset:values for key,rows in saved['head_lower_bounds_4D'].items() for offset,values in rows.items()}
    require(minima == stored_minima, 'Quartic lower bounds differ')
    report['exact_transition_quartics']=qcount
    report['initial_tail_slope_bounds']=slope_bounds

    # Fixed short heads: the other parameter is absent through the required K+1.
    short_rows=[]
    for p0 in range(1,6):
        for which in ('n','m'):
            n,m=(p0,p0+4) if which=='n' else (p0+4,p0)
            values={}
            for key in packets:
                K=p0+(3 if key[0]=='+' else 2)
                H=half_sequence(key,n,m,packets)[:K+2]
                minimum=min(defects(H)); firststep=H[-1]-H[-2]
                require(minimum>0 and firststep>0,'Short head positivity')
                values[key]={'min_defect':minimum,'initial_tail_step':firststep,'head':H}
            short_rows.append({'p':p0,'short':which,'families':values})
    require(short_rows==saved['short_parameter_heads'], 'Short head transcription differs')
    report['short_head_families']=40

    bases=[]
    pairs=[]
    for p0 in range(1,6):
        pairs.append((p0,p0))
        for d in (1,2,3):
            pairs.extend(((p0,p0+d),(p0+d,p0)))
    for n,m in pairs:
        families={}
        for key in packets:
            L=half_sequence(key,n,m,packets)
            minimum=min(defects(L)); finalstep=L[-1]-L[-2]
            require(min(L)>0 and minimum>0 and finalstep>0, f'Base case {key} {n} {m}')
            families[key]={'min_defect':minimum,'final_step':finalstep,'half':L}
        bases.append({'n':n,'m':m,'families':families})
    stored_bases={(row['n'],row['m']):row for row in saved['finite_base_cases']}
    require(all(row==stored_bases[(row['n'],row['m'])] for row in bases), 'Base table transcription differs')
    report['finite_base_profiles']=len(bases)*4

    # Independent graph reconstruction, not the seed or packet recurrence.
    graph_count=0;matrix_count=0;hashword=hashlib.sha256()
    for n in range(1,graph_range+1):
        for m in range(1,graph_range+1):
            for key in packets:
                r=int(key[1]);b=3*n+r;a=m*b+(3 if key[0]=='+' else -3)
                values,A,C,M=graph_spectrum(a,b)
                L=half_sequence(key,n,m,packets)
                full=L+L[::-1]
                N=len(L)-1
                require(min(M)==-N-1 and max(M)==N,'Spectrum support normalization')
                actual=[M[k] for k in range(-N-1,N+1)]
                require(actual==full,f'Graph/formula mismatch W({a},{b})')
                require(sum(full)==a*a+a*b+b*b-1,'Dimension check')
                require(min(full)>0 and min(defects(full))>=0,'Graph spectral shape')
                K=min(n,m)+(3 if key[0]=='+' else 2)
                if max(n,m)>=4 and K<=N-2:
                    w=[L[k+1]-2*L[k]+L[k-1] for k in range(1,N)]
                    require(all(w[k]<=w[k-1] for k in range(K,N-1)), 'Tail third difference audit')
                if a+b<=40:
                    direct=Counter()
                    for i in range(a+b):
                        for j0 in range(a+b):
                            if i<a or j0>=a:
                                direct[values[j0]-values[i]]+=1
                    direct[0]-=1
                    require(direct==M,'Direct matrix-position audit')
                    matrix_count+=1
                hashword.update(f'{a},{b}:'.encode()+','.join(map(str,actual)).encode()+b'\n')
                graph_count+=1
    report['graph_audit']={'n_max':graph_range,'m_max':graph_range,
                           'spectra':graph_count,'direct_matrix_position_checks':matrix_count,
                           'sha256_ordered_spectra':hashword.hexdigest()}
    report['elapsed_seconds']=round(time.perf_counter()-start,3)
    report['result']='PASS'
    (ROOT/'verification_output.json').write_text(json.dumps(report,indent=2)+'\n')
    (ROOT/'recomputed_short_and_base_tables.json').write_text(json.dumps(
        {'short_heads':short_rows,'bases':bases},indent=2)+'\n')
    print('PASS: four independent-variable spectral numerator identities.')
    print(f'PASS: {qcount} exact head quartics, free heads, fixed packet inequalities.')
    print('PASS: 40 short-parameter heads and 140 finite base profiles.')
    print(f'PASS: {graph_count} direct meander comparisons and {matrix_count} matrix-position audits.')
    print('All unbounded assertions use the symbolic arguments; graph ranges are audits only.')
    return report


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--graph-range',type=int,default=14,
                        help='audit 1 <= n,m <= this bound (default: 14)')
    args=parser.parse_args()
    require(args.graph_range>=1,'Graph range must be positive')
    main(args.graph_range)


==> anc/verification/run_checks.py <==
#!/usr/bin/env python3
"""Run the eight fixed-range checks in a separate, newly created directory."""
from __future__ import annotations
import argparse, json, os, shutil, subprocess, sys, tempfile, time
from pathlib import Path
TASKS = [
    ("core", "verify_rays.py", []),
    ("core", "verify_curvature.py", []),
    ("core", "verify_profiles.py", []),
    ("core", "verify_additional.py", []),
    ("residue_pm1", "verify_remainder_one.py", []),
    ("residue_pm1", "verify_spectral_state.py", []),
    ("residue_pm2", "verify_note5_symbolic.py", ["--graph-audit"]),
    ("residue_pm3", "verify_remainder_three.py", []),
]
def main() -> int:
    if not __debug__:
        raise RuntimeError("Do not run with -O or -OO; assertions must be enabled.")
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="New directory for copied programs and results")
    args = parser.parse_args()
    root = Path(__file__).resolve().parent
    for mod in ("numpy", "sympy"):
        __import__(mod)
    if args.output is None:
        output = Path(tempfile.mkdtemp(prefix="ooms-v11-"))
    else:
        output = args.output.resolve()
        if output.is_relative_to(root):
            raise ValueError("Choose an output directory outside the release directory.")
        output.mkdir(parents=True, exist_ok=False)
    for folder in ("core", "residue_pm1", "residue_pm2", "residue_pm3"):
        shutil.copytree(root / folder, output / folder)
    logs = output / "logs"; logs.mkdir()
    env = dict(os.environ); env.pop("PYTHONOPTIMIZE", None)
    results = []
    for folder, script, extra in TASKS:
        print(f"Running {folder}/{script}", flush=True)
        start = time.monotonic()
        completed = subprocess.run([sys.executable, script, *extra], cwd=output/folder,
            env=env, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True)
        (logs / f"{script}.log").write_text(completed.stdout, encoding="utf-8")
        results.append({"script": f"{folder}/{script}", "exit_code": completed.returncode,
            "seconds": round(time.monotonic()-start, 3)})
        (output / "execution_results.json").write_text(json.dumps(results, indent=2)+"\n")
        if completed.returncode:
            print(completed.stdout); return completed.returncode
        if script in ("verify_remainder_one.py", "verify_spectral_state.py"):
            start_json = completed.stdout.index("{")
            parsed = json.loads(completed.stdout[start_json:])
            name = "remainder_one_audit.json" if script == "verify_remainder_one.py" else "spectral_state_audit.json"
            (output/folder/name).write_text(json.dumps(parsed, indent=2)+"\n")
    print(f"PASS: all eight programs completed. Fresh records: {output}")
    return 0
if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verification/source_release_environment.json <==
{
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "numpy": "2.3.5",
  "sympy": "1.14.0",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41"
}
